Jointly primitive knots and surgeries between lens spaces

This paper describes a Dehn surgery approach to generating asymmetric hyperbolic manifolds with two distinct lens space fillings. Such manifolds were first identified in work of Dunfield-Hoffman-Licata as the result of a computer search of the SnapPy census, but the current work establishes a topological framework for constructing vastly many more such examples. We introduce the notion of a ``jointly primitive'' presentation of a knot and show that a refined version of this condition ``longitudinally jointly primitive'' is equivalent to being surgery dual to a $(1,2)$--knot in a lens space. This generalizes Berge's equivalence between having a doubly primitive presentation and being surgery dual to a $(1,1)$--knot in a lens space. Through surgery descriptions on a seven-component link in $S^3$, we provide several explicit multi-parameter infinite families of knots in lens spaces with longitudinal jointly primitive presentations and observe among them all the examples previously seen in Dunfield-Hoffman-Licata.

==> anc/README <==
These files support the paper:

# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata    

Largely they are just basic commands for checking symmetry groups and verifying the hyperbolicity of hyperbolic manifolds. One can run many of these files inside snappy. However, a verified computation is necessary for the proofs of the paper, so snappy should be run inside sage for full rigor. The code is meant to have fairly verbose output but still be written for brevity. 

The only supporting code is slope.py which is meant to handle addition/subtraction of slopesand taking recripicals. For example 1/0+1/1 =1/0


From the command line: 

sage lemma4_5check.py
 
sage lemma4_6check.py 

sage lemma4_7check.py 

sage table4check.py

will run all of the necessary computaitons. 



==> anc/README_ <==
These files support the paper:

# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata    

Largely they are just basic commands for checking symmetry groups and verifying the hyperbolicity of hyperbolic manifolds. One can run many of these files inside snappy. However, a verified computation is necessary for the proofs of the paper, so snappy should be run inside sage for full rigor. The code is meant to have fairly verbose output but still be written for brevity. 

The only supporting code is slope.py which is meant to handle addition/subtraction of slopes. For example 1/0+1/1 =1/0


From the command line: 

sage lemma4_5check.py
 
sage lemma4_6check.py 

sage lemma4_7check.py 

sage table4check.py

will run all of the necessary computaitons. 



==> anc/figure1.lnk <==
% Link Projection
7
   0    0
   4    4
   8    8
  12   12
  16   16
  20   20
  24   24
29
  306   176
  176   168
  181   358
  319   349
  328   112
  129   117
  148   308
  354   299
  352    79
   94    80
  117   470
  404   451
   35   256
  229   254
  230   438
   48   442
  423   261
  203   273
  200   416
  463   410
  238    61
  213    61
  211   129
  246   135
  256   190
  209   196
  177    53
  237    30
  286    35
29
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  12   13
  13   14
  14   15
  15   12
  16   17
  17   18
  18   19
  19   16
  21   20
  22   21
  23   22
  20   23
  24   25
  25   26
  26   27
  27   28
  28   24
26
   6    1
   3    6
  12    1
  12    5
  12    9
   2   13
   6   13
   9   14
   3   16
   7   16
  11   16
  16   13
  17    2
  17    6
  18   11
  13   18
  21    4
  21    8
   4   23
   8   23
  25    0
  25    4
  25    8
   0   28
   4   28
   8   28
-1


==> anc/figure10c.lnk <==
% Link Projection
5
   0    0
   4    4
   8    8
  12   12
  16   16
20
  154   110
  291   104
  291   249
  139   241
  312    51
  109    46
   78   350
  349   344
  375   147
  242   162
  230   294
  405   295
   62   157
  255   187
  257   315
   41   313
  247    21
  196    23
  209   135
  256   134
20
   0    1
   1    2
   2    3
   3    0
   4    5
   5    6
   6    7
   7    4
   8    9
   9   10
  10   11
  11    8
  13   12
  14   13
  15   14
  12   15
  16   17
  17   18
  18   19
  19   16
14
   1    8
   7    8
   9    2
  10    7
  12    3
  12    5
   9   12
   2   13
  13   10
   5   14
  17    0
  17    4
   0   19
   4   19
-1


==> anc/lemma4_5check.py <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:
# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata                                                          
import snappy


try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"



M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abdecBbbCaBbCBbBabaababBa')
M.verify_hyperbolicity()[0]
MC = M.canonical_retriangulation(True)


print "Check that MC is an ideal  triangulation", not MC.has_finite_vertices()
print len(MC.isomorphisms_to(MC)) == M.symmetry_group().order()
print M.symmetry_group().isometries()




print "***************************\n\n\n"



==> anc/lemma4_5check.py_ <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:
# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata                                                          
import snappy


try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"



M = snappy.Manifold(’qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abdecBbbCaBbCBbBabaababBa’)
M.verify_hyperbolicity()[0]
MC = M.canonical_retriangulation(True)


print "Check that MC is an ideal  triangulation", not MC.has_finite_vertices()
print len(MC.isomorphisms_to(MC)) == M.symmetry_group().order()
print M.symmetry_group().isometries()




print "***************************\n\n\n"



==> anc/lemma4_6check.py <==
import snappy

M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')

print "For theorem 4.6, s=-4:"
M.dehn_fill((-3,1),2)
MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()
M2 = snappy.Manifold('rvLLLzLzQMQQcdgiijjklmknppooqqqoauaccvvtjlagggvvv_dacbaBbbaBbBaBbaBbBa')

print MF.verify_hyperbolicity()[0]
print "isometry check:", MF.is_isometric_to(M2)
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == len(M2.isomorphisms_to(M2))
print MF.symmetry_group().isometries()

print "*****************************\n\n"

M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')

print "For theorem 4.6, s=-3:"
M.dehn_fill((-2,1),2)
MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()
print "CF isosig", CF.triangulation_isosig()

M2 = snappy.Manifold('nvvLAPPMQkghfkjiljkljmmmmtadegrojrghqq_dcabBabbBbBcaBBbbabB')

print "In this case, we verify the hyperbolicity of MF, check that MF and M2 are isometric and check that M2 and CF have the same symmetry group."
print MF.verify_hyperbolicity()[0]

print "isometry check:", MF.is_isometric_to(M2)
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == len(M2.isomorphisms_to(M2))
print "M2.isomorphisms_to(M2)", M2.isomorphisms_to(M2)




==> anc/lemma4_6check.py_ <==
import snappy

M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')

print "For theorem 4.6, s=-4:"
M.dehn_fill((-3,1),2)
MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()
M2 = snappy.Manifold('rvLLLzLzQMQQcdgiijjklmknppooqqqoauaccvvtjlagggvvv_dacbaBbbaBbBaBbaBbBa')

print MF.verify_hyperbolicity()[0]
print "isometry check:", MF.is_isometric_to(M2)
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == len(M2.isomorphisms_to(M2))
print MF.symmetry_group().isometries()

print "*****************************\n\n"

M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')

print "For theorem 4.6, s=-3:"
M.dehn_fill((-2,1),2)
MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()
print "CF isosig", CF.triangulation_isosig()

M2 = snappy.Manifold('nvvLAPPMQkghfkjiljkljmmmmtadegrojrghqq_dcabBabbBbBcaBBbbabB')

print "In this case, we verify the hyperbolicity of MF, check that MF and M2 are isometric and check that M2 and CF have the same symmetry group."
print MF.verify_hyperbolicity()[0]

print "isometry check:", MF.is_isometric_to(M2)
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == len(M2.isomorphisms_to(M2))
print "CF.isomorphisms_to(CF)", CF.isomorphisms_to(CF)
print "len(isom(CF):", len(CF.isomorphisms_to(CF))
#print "print the loop:"
#for x in CF.isomorphisms_to(CF):
#    print x 
 
#print "len(isom(MF):", len(MF.isomorphisms_to(MF))
#print MF.symmetry_group().isometries()
#print "MF.homology()", MF.homology()




==> anc/lemma4_7check.py <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:
# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata                                                          
import snappy


try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"





print "For theorem 4.7, m=-1, s=-6:"
print "Since m=-1, we can fill the link in 10c."
M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')


M.dehn_fill((-5,1),2)
MF = snappy.Manifold(M.filled_triangulation())

MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()


print "hyperbolicity check of the filled manifold:", MF.verify_hyperbolicity()[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()

print "***************************\n\n\n"


print "For the remainder of the computations for Lemma 4.7, we will use the original lin\
k in Figure 1 of the paper and fill the R cusp (cusp 2 via 0/1 filling)."

print "cusp 0: K"
print "cusp 1: J"
print "cusp 2: R"
print "cusp 3: C_0"
print "cusp 4: C_1"
print "cusp 5: L_+"
print "cusp 6: L_-"

Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


M = snappy.Manifold(Misosig)

print "M is the manifold X_k(m,0,s,b)"

print "***************************\n\n\n"

print "case (m,s) = (-2,-4) so 1-1/(m+1)=1-1/(-1)=2/1 1+s=-3"



M.dehn_fill((2,1),1)
#print M, M.volume()

M.dehn_fill((0,1),2)
#print M, M.volume()


M.dehn_fill((-3,1),3)
#print M, M.volume()

MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()


print "hyperbolicity check:", MF.verify_hyperbolicity()[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()


print "***************************\n\n\n"

print "case (m,s) = (-3,-3) so 1-1/(m+1)=1-1/(=2)=3/2 1+s=-2"
M = snappy.Manifold(Misosig)



M.dehn_fill((3,2),1)

#print M.volume()

M.dehn_fill((0,1),2)

#print M.volume()

M.dehn_fill((-2,1),3)

#print M.volume()


MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)
print "CF a triangulation:", not CF.has_finite_vertices()


print "hyperbolicity check:", MF.verify_hyperbolicity(bits_prec=300)[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()

print "basic MF.solution_type()", MF.solution_type()


==> anc/lemma4_7check.py_ <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:
# Jointly primitive knots and surgeries between lens spaces                                        
# by                                                                                               
# Ken Baker, Neil Hoffman, and Joan Licata                                                          
import snappy


try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"





print "For theorem 4.7, m=-1, s=-6:"
print "Since m=-1, we can fill the link in 10c."
M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_abcedBbbCaBbCBaaBbBbaaBba')


M.dehn_fill((-5,1),2)
MF = snappy.Manifold(M.filled_triangulation())

MF = snappy.Manifold(M.filled_triangulation())
CF = MF.canonical_retriangulation(True)


print "hyperbolicity check of the filled manifold:", MF.verify_hyperbolicity()[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()

print "***************************\n\n\n"


print "For the remainder of the computations for Lemma 4.7, we will use the original lin\
k in Figure 1 of the paper and fill the R cusp (cusp 2 via 0/1 filling)."

print "cusp 0: K"
print "cusp 1: J"
print "cusp 2: R"
print "cusp 3: C_0"
print "cusp 4: C_1"
print "cusp 5: L_+"
print "cusp 6: L_-"

Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


M = snappy.Manifold(Misosig)

print "M is the manifold X_k(m,0,s,b)"

print "***************************\n\n\n"

print "case (m,s) = (-2,-4) so 1-1/(m+1)=1-1/(-1)=2/1 1+s=-3"



M.dehn_fill((2,1),1)
#print M, M.volume()

M.dehn_fill((0,1),2)
#print M, M.volume()


M.dehn_fill((-3,1),3)
#print M, M.volume()

MF = snappy.Manifold(M.filled_triangulation())
CF = snappy.Manifold(MF.canonical_retriangulation(True))

print "hyperbolicity check:", MF.verify_hyperbolicity()[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()


print "***************************\n\n\n"

print "case (m,s) = (-3,-3) so 1-1/(m+1)=1-1/(=2)=3/2 1+s=-2"
M = snappy.Manifold(Misosig)



M.dehn_fill((3,2),1)

#print M.volume()

M.dehn_fill((0,1),2)

#print M.volume()

M.dehn_fill((-2,1),3)

#print M.volume()


MF = snappy.Manifold(M.filled_triangulation())
CF = snappy.Manifold(MF.canonical_retriangulation(True))

print "hyperbolicity check:", MF.verify_hyperbolicity(bits_prec=300)[0]
print "symmetry group check:", len(CF.isomorphisms_to(CF)) == MF.symmetry_group().order()
print MF.symmetry_group().isometries()

print "basic MF.solution_type()", MF.solution_type()


==> anc/slope.py <==
# to do fix so if it's running in sage or python it checks we have an integer
# add rational addition/subtraction

class slope:

    def __init__(self, p, q):
        self.p = p
        self.q = q


    def __str__(self):
        return "("+str(self.p)+","+str(self.q)+")"

    def reciprical(self):
        newP = self.q
        newQ = self.p 
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)


    def tuple(self):
        return (self.p, self.q)

    def list(self):
        return [self.p, self.q]

    # addition of rationals
    def add(self, r, s):
        newP = (self.p*s+self.q*r)
        newQ = self.q*s
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)



    # addition of integers
    def __add__(self, n):
        newP = (self.p*1+self.q*n)
        newQ = self.q
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)
        

    # subtraction of integers
    def __sub__(self, n):

        newP = (self.p*1-self.q*n)
        newQ = self.q
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)


    def reflect(self):
        newP = -self.p
        newQ = self.q
        return slope(newP,newQ)


==> anc/slope.py_ <==
# to do fix so if it's running in sage or python it checks we have an integer
# add rational addition/subtraction

class slope:

    def __init__(self, p, q):
        self.p = p
        self.q = q


    def __str__(self):
        return "("+str(self.p)+","+str(self.q)+")"

    def reciprical(self):
        tempP = self.p
        self.p = self.q 
        self.q = tempP
        if self.p < 0 and self.q < 0:
            self.p = -self.p
            self.p = -self.q
        if self.p > 0 and self.q <= 0:
            self.p = -self.p
            self.p = -self.q


    def tuple(self):
        return (self.p, self.q)

    def list(self):
        return [self.p, self.q]

    # addition of rationals
    def add(self, r, s):
        newP = (self.p*s+self.q*r)
        newQ = self.q*s
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)



    # addition of integers
    def __add__(self, n):
        newP = (self.p*1+self.q*n)
        newQ = self.q
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)
        

    # subtraction of integers
    def __sub__(self, n):

        newP = (self.p*1-self.q*n)
        newQ = self.q
        if newP < 0 and newQ < 0:
            newP = -newP
            newQ = -newQ
        elif newP > 0 and newQ <= 0:
            newP = -newP
            newQ = -newQ
        return slope(newP,newQ)


    def reflect(self):
        newP = -self.p
        newQ = self.q
        return slope(newP,newQ)


==> anc/table4check.output <==
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)] verify hyperbolicity: (True, [0.69536622475? + 0.84402580579?*I, 1.08068868482? + 0.69914573370?*I, 0.69536622475? + 0.84402580579?*I, 0.41854818018? + 0.70575809305?*I, 0.70390291607? + 0.93218888685?*I, 0.48411439650? + 0.68319482063?*I, 0.41854818018? + 0.70575809305?*I, 0.08068868482? + 0.69914573370?*I, 0.52927329768? + 0.47665918170?*I, 1.56692435172? + 1.25069447520?*I, -0.30065356300? + 0.66327323752?*I, -0.04324387866? + 0.93953686252?*I, -0.1629036397? + 1.4115161861?*I, 0.83709636036? + 1.41151618610?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)] verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  xLLLvLPAzPzwQPQMcacflmjilopqpsrttstvuvvwwjkgtaxmfaxaatcggfsxuaehn_cabBabBbBbaBabB
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)] verify hyperbolicity: (True, [0.2561962036? + 0.3958400955?*I, 0.0749968400? + 0.4680476099?*I, 0.6962015737? + 0.7096344365?*I, 0.6581483617? + 0.4126980786?*I, 0.8317825672? + 0.0401729163?*I, 0.430485168? + 1.472336330?*I, 0.8327379189? + 0.1695107466?*I, 0.052876292? + 2.274926178?*I, 0.456809953? + 2.433160745?*I, 0.4333360942? + 0.5754576898?*I, 0.8440605713? + 0.9942055775?*I, -0.2365140098? + 0.1136401110?*I, 0.8063024625? + 0.6523359089?*I, 0.0722924682? + 0.9190280492?*I, 0.4612357649? + 0.2972004789?*I, -0.0137876713? + 0.3838225632?*I, 0.6198710364? + 0.4453075545?*I, 1.8236775073? + 1.374092331?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)] verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  sLLLvwzPwMQQQacfgjninqmlooprrprqjkggxgrkxgkiquaqrnj_cbaBBcbBabBabBb
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)] verify hyperbolicity: (True, [0.4462588176? + 0.7213772153?*I, 0.6695665677? + 0.8722668304?*I, 0.5014300201? + 0.4470767397?*I, 0.2177393048? + 0.7378126893?*I, 1.156340396? + 0.7835302373?*I, 0.1756531288? + 0.7648964726?*I, 0.714812074? + 1.241875055?*I, -0.3481436827? + 0.6048456241?*I, 0.5087691491? + 1.4039867661?*I, 0.3278338452? + 0.5132049292?*I, 0.7810568766? + 0.4714222320?*I, 0.3368411011? + 0.5118839729?*I, 0.102922378? + 1.363253047?*I, 0.5319007927? + 1.368844469?*I, 0.6978935664? + 1.1830060841?*I, 0.6300706042? + 0.6270708702?*I, -0.0550666239? + 0.7293821307?*I, 0.6413139998? + 0.4433492265?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)] verify hyperbolicity: (True, [0.5664493711? + 1.2629376656?*I, 0.5664493711? + 1.2629376656?*I, 0.5384179023? + 0.5327664840?*I, 0.7043392987? + 0.6591957817?*I, 0.7043392987? + 0.6591957817?*I, 0.2431609942? + 0.7083306029?*I, -0.3900712734? + 0.6876768659?*I, 0.2431609942? + 0.7083306029?*I, 0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.6240590501? + 1.1001860456?*I, 0.6240590501? + 1.1001860456?*I, -0.026193304? + 0.829702318?*I, 1.0380113283? + 1.2040515454?*I, 0.2431609942? + 0.7083306029?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)] verify hyperbolicity: (True, [0.1813849554? + 0.7937534306?*I, -0.3703809243? + 0.6104973328?*I, 1.212349430? + 0.9809403301?*I, 0.0464921779? + 0.4558478350?*I, -0.482979888? + 0.622973630?*I, 0.2782842687? + 0.4767491916?*I, 0.1813849554? + 0.7937534306?*I, 0.6168796549? + 1.1369685306?*I, 0.0200848635? + 1.3293586109?*I, 0.9886371977? + 0.7520707892?*I, 1.0200848635? + 1.3293586109?*I, 0.6366918260? + 0.4734575199?*I, 0.5341039020? + 0.7142787741?*I, 0.618875902? + 1.0873379652?*I, 0.4933076041? + 0.7625926315?*I, 0.4127518025? + 0.6756007481?*I, -0.4829798879? + 0.622973630?*I, 0.3189871167? + 0.3548683486?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)] verify hyperbolicity: (True, [1.00599310164? + 0.8316272938?*I, 1.0059931017? + 0.8316272938?*I, -0.4105556443? + 1.2815683288?*I, 0.9751356146? + 0.7241768465?*I, 1.0473561931? + 1.3792522121?*I, -0.0248643854? + 0.7241768465?*I, 0.2436840443? + 0.6720898014?*I, 0.7240227784? + 0.87441898174?*I, 0.3282426477? + 1.0400191728?*I, 1.0132522459? + 0.9895429470?*I, 0.4025417013? + 0.5907420282?*I, 0.1831416007? + 0.8485786547?*I, -0.3604531599? + 0.9004429612?*I, 0.2289320114? + 1.4096049243?*I, 0.05526732064? + 0.5156457380?*I, 0.9751356146? + 0.7241768465?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)] verify hyperbolicity: (True, [0.7976697448? + 0.2986874096?*I, 0.5701240966? + 0.3591553274?*I, 0.265626849? + 0.538094186?*I, -0.488324674? + 0.533395475?*I, 0.6418913548? + 0.445002199?*I, 0.295441668? + 0.784964190?*I, 0.835723369? + 1.184674384?*I, 0.595800542? + 0.8346825785?*I, 0.509257542? + 1.673326521?*I, 0.6418913548? + 0.445002199?*I, 0.9478078683? + 0.7294502545?*I, 0.097587911? + 1.363912992?*I, 0.8174213592? + 0.8561869358?*I, 2.041982974? + 1.887554000?*I, 0.613897912? + 0.405113595?*I, -0.134772465? + 0.748840717?*I, 2.823688583? + 2.428319296?*I, 0.748005086? + 0.941919404?*I, 2.809409711? + 0.671025275?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)] verify hyperbolicity: (True, [-0.3914880850? + 1.1465033785?*I, 0.3253834107? + 0.4068016321?*I, 0.2022950889? + 0.9327081908?*I, 0.342334140? + 0.890725807?*I, 0.696565560? + 1.229255486?*I, -0.6909001808? + 0.7767319868?*I, -0.270409703? + 0.938048710?*I, 1.092691954? + 1.357868453?*I, 1.0518926866? + 0.3213291789?*I, 1.393684784? + 1.394616356?*I, -3.73198039? + 3.28250107?*I, 0.2397190315? + 0.3078995398?*I, 1.055623551? + 0.497438012?*I, 1.1299760486? + 0.4576191168?*I, 0.4433019081? + 0.5117591142?*I, 0.463847136? + 1.065512500?*I, -2.042920996? + 2.814581654?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)] verify hyperbolicity: (True, [0.228155493654? + 1.115142508040?*I, -0.1761005643695? + 0.860716618624?*I, 0.228155493654? + 1.115142508040?*I, 0.6140777468270? + 0.5575712540200?*I, 0.5537077664165? + 0.4052251064696?*I, 0.6140777468270? + 0.5575712540200?*I, 1.1074155328329? + 0.8104502129392?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)] verify hyperbolicity: (True, [0.4422905692? + 0.4170567337?*I, 0.6274881270? + 0.7761388504?*I, 0.5026088518? + 1.0471995247?*I, -0.3725118731? + 0.7761388504?*I, -0.0674789529? + 0.6370208157?*I, -0.2179396361? + 0.797828529?*I, 0.2238593685? + 1.0026723014?*I, 1.1499729538? + 0.8599531178?*I, 0.4827507704? + 0.6236509290?*I, 0.8653245120? + 0.7153072965?*I, 0.6907876993? + 0.4122293395?*I, 0.254199652? + 1.350140762?*I, -0.2179396361? + 0.7978285281?*I, 0.8653245120? + 0.7153072965?*I, 0.3134802663? + 0.5675010565?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)] verify hyperbolicity: (True, [0.698304126368? + 1.081512576550?*I, 0.5786490530692? + 0.652575763253?*I, -0.301695873632? + 1.081512576550?*I, -0.301695873632? + 1.081512576550?*I, 0.698304126368? + 1.081512576550?*I, 0.5786490530692? + 0.6525757632524?*I, 0.578649053070? + 0.652575763253?*I, 0.698304126368? + 1.081512576550?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)] verify hyperbolicity: (True, [0.580372344747? + 0.842539357048?*I, 0.34049262374? + 0.89264466687?*I, 0.473641795323? + 0.950990357063?*I, 0.340492623737? + 0.89264466687?*I, 0.445524238711? + 0.804944714620?*I, 0.580372344747? + 0.842539357048?*I, -0.37304050963? + 0.97797308439?*I, 0.636868477325? + 0.394286951204?*I, 1.340492623737? + 0.892644666870?*I, -0.135109125389? + 0.702749048302?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)] verify hyperbolicity: (True, [1.01294829173? + 0.82374203584?*I, 0.05949232633? + 0.74627539312?*I, 2.41772830210? + 2.62231766213?*I, -0.006275617239? + 0.461351564141?*I, 0.58198535146? + 0.54416141835?*I, 0.46368731999? + 0.469158453441?*I, 0.67610665278? + 0.40717724410?*I, 0.583434883587? + 0.277540596552?*I, 0.411688034297? + 0.559184051942?*I, 0.07083356702? + 1.44937555986?*I, 0.96636114611? + 0.688308308499?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)] verify hyperbolicity: (True, [0.44552423871? + 0.80494471462?*I, 0.473641795323? + 0.950990357063?*I, 0.58037234475? + 0.84253935705?*I, 0.473641795323? + 0.950990357063?*I, 0.62695949037? + 0.97797308438?*I, 0.34049262374? + 0.89264466687?*I, 0.63686847733? + 0.394286951204?*I, 0.483180573052? + 0.34415415425?*I, -0.13510912539? + 0.70274904831?*I, 0.483180573052? + 0.344154154250?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)] verify hyperbolicity: (True, [0.82136552204? + 0.15729995833?*I, -0.4278517297? + 0.37904739752?*I, 3.731227996? + 1.843543134?*I, 0.610539841? + 2.902724562?*I, 0.9737699464? + 0.6213604350?*I, 0.2702107773? + 0.4656768784?*I, 0.8123234911? + 0.8369330469?*I, 0.8082599070? + 1.331168249?*I, 0.1269953347? + 0.9236974005?*I, 0.4200770672? + 0.4877246792?*I, -0.1124740425? + 0.2992883307?*I, 1.2934632551? + 1.7403039987?*I, -0.0500675461? + 0.9490530022?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)] verify hyperbolicity: (True, [0.691124557148? + 0.046794969104?*I, 4.4569196030? + 2.0760909610?*I, -0.09794807378? + 0.19651970929?*I, -0.02534840859? + 0.57659213302?*I, 0.97465159142? + 0.57659213302?*I, 0.74096690563? + 0.41667367408?*I, 0.07609825946? + 1.73098273992?*I, 1.10049599430? + 0.70304575430?*I, 1.0670069805? + 2.5688232527?*I, -0.4846891282? + 0.4896023613?*I, -0.3092904819? + 1.0721422696?*I, 1.32685012282? + 1.18983536559?*I, 0.39587389254? + 1.03638452135?*I, -0.21467435638? + 0.78148094026?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)]]
 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)], [(-5, 1), (0, 1), (-3, 1), (1, 1)]]
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)]
verify hyperbolicity: (True, [0.8370963604? + 1.4115161861?*I, 0.08068868482? + 0.6991457337?*I, 0.2978636895? + 0.6411045108?*I, 0.9044926618? + 0.7872158536?*I, 0.4673678837? + 0.7875694956?*I, 0.6673936479? + 0.3710928779?*I, 1.7584165540? + 1.1270050349?*I, 0.5742632474? + 0.7953056951?*I, 0.1518809051? + 1.2518729832?*I, 0.3690047866? + 0.2699778245?*I, 0.3150935759? + 0.7937506399?*I, 0.3106430013? + 1.2299199470?*I, 0.6671295205? + 0.9250344029?*I, 0.3444112164? + 0.9571056715?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)]
verify hyperbolicity: (True, [1.897371427? + 0.7470660406?*I, -0.0744644251? + 1.3835837114?*I, -0.732575036? + 1.514531401?*I, 0.1948178353? + 0.5132141390?*I, -1.807549403? + 0.198496646?*I, 0.3150023343? + 0.4352424267?*I, 0.0460062511? + 0.9204704525?*I, 0.9458356454? + 1.0836937768?*I, 0.9568698882? + 0.4360382437?*I, 1.0369837639? + 0.7385762930?*I, 0.3602144624? + 0.4556777523?*I, 1.2254703894? + 0.9052449900?*I, 0.47206358086? + 0.38998233051?*I, 1.6022004081? + 1.8438277342?*I, -0.0802496704? + 0.3471341324?*I, 1.5304920207? + 1.0069656667?*I, 2.026303881? + 1.9232583534?*I, 3.3846670829? + 1.3278430710?*I, -0.26473771823? + 0.16841663181?*I, -0.1818270261? + 1.1544274971?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)]
verify hyperbolicity: (True, [0.2506767048? + 1.1314833376?*I, 0.6853031550? + 0.8018096161?*I, 0.2446880986? + 0.9280834894?*I, 0.3210004488? + 0.9348286601?*I, -1.110267356? + 1.115477444?*I, -0.3186027913? + 0.5670343462?*I, 0.9180816773? + 0.6985223703?*I, 0.5646740202? + 0.3039705611?*I, -0.0744336128? + 0.915781085?*I, 0.912944727? + 1.144944029?*I, 0.0995834052? + 0.5437868107?*I, 0.8137857345? + 0.4914680068?*I, 0.1656106289? + 1.4121716026?*I, 0.3215262834? + 0.6341829526?*I, 0.3541255688? + 0.3228712503?*I, -0.2331582871? + 0.3654450203?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)]
verify hyperbolicity: (True, [0.0453304496? + 1.3935647628?*I, 0.2314514210? + 0.5161047331?*I, -0.6953123899? + 0.6747862509?*I, 0.0319092665? + 1.0647163160?*I, 0.2993676390? + 0.6263375631?*I, 0.6210786576? + 0.6493830062?*I, 0.7933024210? + 0.7091809241?*I, 0.551420915? + 1.520670107?*I, 0.6703254351? + 1.1487818116?*I, 0.3775589142? + 0.4165635682?*I, 0.4568380365? + 1.3836668741?*I, 0.0453304496? + 1.3935647628?*I, 0.4441741779? + 1.2309775985?*I, 0.3046876102? + 0.6747862509?*I, 0.7406428395? + 0.7187785119?*I, 0.4674913797? + 0.5141519099?*I, -0.0584993300? + 0.4643969030?*I, 2.366842193? + 0.775398610?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  zLLLLvwwwPQwLPQPQkacfggjmlqlnqrswssxwuwvxyyyjkgjrcksakiduftjfuifjvwqld_baBbbaBbaBba
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.2431609942? + 0.7083306029?*I, 0.7043392987? + 0.6591957817?*I, 0.7043392987? + 0.6591957817?*I, 0.9289269622? + 1.0721844586?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 0.038011329? + 1.204051546?*I, 0.9738066969? + 0.8297023177?*I, 0.2431609942? + 0.7083306029?*I, 0.7781161248? + 0.8139030335?*I, 0.4060147626? + 0.2750465114?*I, 0.7781161248? + 0.8139030335?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.0464921779? + 0.4558478350?*I, 0.9646498911? + 0.6372260376?*I, -0.053144296? + 1.3898795222?*I, 0.7111452137? + 0.9505156913?*I, 0.292683922? + 0.9631159768?*I, -0.7073160789? + 0.9631159768?*I, 0.3463290201? + 0.4570652046?*I, 0.6296190757? + 0.6104973328?*I, 1.7263951723? + 1.1973141330?*I, 0.988637198? + 0.7520707892?*I, 0.020084864? + 1.329358611?*I, 0.726395173? + 1.197314133?*I, -0.0113628024? + 0.7520707892?*I, 0.6366918260? + 0.4734575198?*I, 0.6313258042? + 0.6795019990?*I, -0.615084832? + 1.220225151?*I, 0.086789913? + 1.564487181?*I, 1.1064842193? + 0.8029051323?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (True, [1.0059931017? + 0.8316272938?*I, 0.5917927703? + 0.4951183145?*I, -0.0086650610? + 1.2023992922?*I, 0.0059931017? + 0.8316272938?*I, 0.2986862154? + 0.5460342877?*I, 0.8877451846? + 0.6911874828?*I, 0.4729099422? + 1.0246611171?*I, 0.9751356146? + 0.7241768465?*I, 0.8155423242? + 0.4451321869?*I, 0.0473561931? + 1.3792522121?*I, -0.1766883246? + 0.9969029882?*I, 0.5438715679? + 0.4558826012?*I, 0.6503775922? + 0.6075272846?*I, 0.3282426477? + 1.0400191728?*I, 0.7240227784? + 0.8744189818?*I, 0.4312640468? + 0.2682942453?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  tLLPLLvPLzAQQkcdcffhnjkormspqrpsqshsnasqasspiqprbrsljq_bcaaBBcbabBabba
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)]
verify hyperbolicity: (True, [0.3220131195? + 0.5535076430?*I, 0.0642543829? + 0.3838295868?*I, 2.0605030626? + 1.4045665540?*I, 0.3679159060? + 0.68551618253?*I, 0.72698238359? + 0.78843652777?*I, 0.5869985782? + 0.7415852260?*I, -0.1093412232? + 1.0518614404?*I, 0.9336668705? + 0.6033489038?*I, 0.0239195502? + 0.8677220643?*I, -0.4172706863? + 0.9740386910?*I, 0.06012163256? + 0.9175356179?*I, 0.37642634658? + 0.31009461417?*I, 0.5829076301? + 0.4599523699?*I, 1.0818892923? + 1.1930631673?*I, 0.5869985782? + 0.7415852260?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.228155493654? + 1.115142508040?*I, 1.228155493654? + 1.115142508040?*I, 0.5537077664164? + 0.4052251064696?*I, -0.160713244786? + 1.212581458415?*I, 0.107415532833? + 0.810450212939?*I, 0.839286755214? + 1.212581458415?*I, 0.8238994356305? + 0.860716618624?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)]
verify hyperbolicity: (True, [1.1499729538? + 0.8599531178?*I, 0.2541996521? + 1.3501407613?*I, -0.2179396361? + 0.7978285281?*I, 0.8653245120? + 0.7153072965?*I, 0.6907876993? + 0.4122293395?*I, 0.7879044600? + 0.9499817887?*I, 0.2238593685? + 1.0026723014?*I, 0.44229056912? + 0.41705673367?*I, 0.3134802663? + 0.5675010565?*I, 0.3134802663? + 0.5675010565?*I, 1.3186121353? + 1.1663681535?*I, -0.0674789529? + 0.6370208157?*I, 0.6274881270? + 0.7761388504?*I, 0.5026088518? + 1.0471995247?*I, 1.5026088518? + 1.0471995247?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.15729810614? + 1.30515152651?*I, -0.301695873632? + 1.081512576550?*I, 1.239310146598? + 0.857873626595?*I, 1.033138852986? + 1.03018811072?*I, 0.445548111202? + 1.02385487868?*I, 0.780316166827? + 0.634234676640?*I, 0.975530070767? + 0.569585137213?*I, 0.608631012635? + 0.198306021792?*I, 1.427801116253? + 1.19333205153?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.44552423871? + 0.80494471462?*I, 0.47364179533? + 0.95099035707?*I, 0.58037234475? + 0.84253935705?*I, 0.44552423871? + 0.80494471462?*I, 1.26382796770? + 1.37226003559?*I, 0.48318057306? + 0.34415415425?*I, 0.63686847733? + 0.394286951204?*I, 0.48318057306? + 0.34415415425?*I, 0.34049262374? + 0.89264466687?*I, 0.34049262374? + 0.89264466687?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.34807144767? + 1.04690320256?*I, 1.98327419676? + 0.90093614657?*I, 0.16074468950? + 1.68507871410?*I, 0.16074468950? + 1.68507871410?*I, 0.722762119355? + 0.402472357310?*I, -0.05609990417? + 0.58809255024?*I, -0.33459270827? + 1.34145614956?*I, 0.34807144767? + 1.04690320256?*I, 0.129341691764? + 0.473408565040?*I, 0.38897606777? + 1.01981697095?*I, -0.292655501337? + 0.607444746559?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.636868477325? + 0.394286951204?*I, -0.37304050963? + 0.97797308439?*I, -0.135109125389? + 0.702749048302?*I, 0.483180573052? + 0.344154154250?*I, 0.58037234475? + 0.842539357048?*I, 0.626959490372? + 0.977973084383?*I, 0.445524238711? + 0.804944714620?*I, 0.626959490372? + 0.977973084383?*I, 0.473641795323? + 0.950990357063?*I, 0.445524238711? + 0.804944714620?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.01384602193? + 1.17711192620?*I, 0.80825990700? + 1.33116824836?*I, 0.973769946355? + 0.621360434994?*I, 0.067817028442? + 1.606509039663?*I, 0.402846623054? + 0.615244297033?*I, 0.654246334773? + 0.173680757868?*I, 3.15310279035? + 2.77652412457?*I, 0.930609187029? + 0.329908719776?*I, 0.838228988020? + 0.225508321956?*I, 0.724894862599? + 0.370143155447?*I, 1.05543299673? + 1.05075754847?*I, 0.12699533468? + 0.923697400537?*I, 3.73122799566? + 1.84354313335?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.238977683463? + 0.212339226692?*I, 1.55428600092? + 1.94333934743?*I, 0.48688497318? + 0.31068021750?*I, 0.48193381125? + 0.83334734815?*I, 0.53390851422? + 0.80325451983?*I, 0.47996196221? + 0.89923618060?*I, 0.48193381125? + 0.83334734815?*I, 0.53804912973? + 0.86549136996?*I, 0.54042155453? + 0.93135375679?*I, 1.55428600092? + 1.94333934743?*I, 0.784086842170? + 0.134378847939?*I, -0.45957844548? + 0.93135375679?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-5, 1), (0, 1), (-3, 1), (1, 1)]]
 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)]]
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)]
verify hyperbolicity: (True, [0.3444112164? + 0.9571056715?*I, 0.90449266183? + 0.78721585359?*I, 0.46736788372? + 0.78756949561?*I, 0.66739364788? + 0.37109287791?*I, 0.5742632474? + 0.7953056951?*I, 1.7584165540? + 1.1270050349?*I, 0.1518809051? + 1.2518729832?*I, 0.31509357582? + 0.79375063992?*I, 0.3106430013? + 1.2299199470?*I, 0.36900478658? + 0.26997782449?*I, 0.6671295205? + 0.9250344029?*I, 0.8370963604? + 1.4115161861?*I, 0.0806886849? + 0.6991457337?*I, 0.29786368942? + 0.64110451077?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)]
verify hyperbolicity: (True, [1.03698376388? + 0.73857629294?*I, 0.03698376388? + 0.73857629293?*I, -0.0676289702? + 1.3505697864?*I, 0.72042892464? + 0.91135550459?*I, 0.30765071214? + 1.00289048014?*I, 0.46618551492? + 0.67528489317?*I, 0.46618551492? + 0.67528489317?*I, 0.49892807221? + 1.18733148759?*I, 0.19481783523? + 0.51321413895?*I, 0.30169986560? + 0.71490285199?*I, 0.9323710299? + 1.35056978633?*I, -0.13729659374? + 0.69163864267?*I, 1.75804715165? + 1.46417405903?*I, 0.763088291120? + 0.105620081496?*I, 1.75804715165? + 1.46417405903?*I, 0.64188494460? + 0.39035765541?*I, 3.52113544277? + 1.56979414053?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)]
verify hyperbolicity: (True, [0.165610629? + 1.412171603?*I, 1.2108841564? + 1.0047041792?*I, 0.7999016671? + 0.9533178539?*I, -0.200098333? + 0.9533178538?*I, 0.4834870773? + 0.6155769031?*I, 0.8003972307? + 0.7875633869?*I, 0.3023838349? + 1.193101870?*I, 0.3652133982? + 0.6246082157?*I, -0.7800175922? + 0.4731637209?*I, 0.3023838349? + 1.193101870?*I, 0.3066393482? + 0.4669323081?*I, 0.4442047126? + 1.3065868385?*I, 0.3023838349? + 1.193101870?*I, 0.3023838349? + 1.1931018693?*I, 0.3843021576? + 0.4945794991?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)]
verify hyperbolicity: (True, [0.4568380365? + 1.3836668741?*I, 0.6865700474? + 0.5886872677?*I, -0.4941810436? + 0.6656303942?*I, 0.704667875? + 1.323514240?*I, 0.5584385754? + 0.2487741969?*I, 0.444174178? + 1.230977599?*I, 0.4441741779? + 1.2309775985?*I, 0.4674913797? + 0.5141519099?*I, 0.2308023201? + 0.8042522403?*I, 0.6703254351? + 1.1487818116?*I, 0.4441741779? + 1.2309775985?*I, 0.444174178? + 1.230977599?*I, 0.444174178? + 1.230977599?*I, 0.3046876102? + 0.6747862509?*I, 0.971877165? + 0.9383744815?*I, 0.740642840? + 0.7187785119?*I, 0.444174178? + 1.2309775985?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)]
verify hyperbolicity: (True, [0.4462588176? + 0.7213772153?*I, 0.669566568? + 0.872266831?*I, 0.944933376? + 0.729382131?*I, 0.102922378? + 1.363253047?*I, 0.781056877? + 0.471422232?*I, 0.102922378? + 1.363253047?*I, 0.9449333761? + 0.7293821307?*I, -0.240469710? + 0.907748254?*I, 0.1756531288? + 0.764896473?*I, 0.175653129? + 0.764896473?*I, 1.714812074? + 1.241875055?*I, 0.116003727? + 1.383845053?*I, 0.061555425? + 0.566416672?*I, 0.202651040? + 0.793552823?*I, 0.5014300201? + 0.447076740?*I, 0.630070605? + 0.6270708702?*I, 0.2177393048? + 0.737812690?*I, 0.223665695? + 0.654056971?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.566449372? + 1.262937666?*I, 0.5664493711? + 1.2629376656?*I, 0.5384179023? + 0.5327664840?*I, 0.2431609942? + 0.7083306029?*I, 0.6240590501? + 1.1001860456?*I, 0.6240590501? + 1.100186046?*I, 1.6240590501? + 1.1001860456?*I, 0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.5664493711? + 1.2629376656?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 1.038011329? + 1.204051546?*I, 0.2431609942? + 0.7083306029?*I, -0.0261933032? + 0.8297023177?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.5940768375? + 0.4948294508?*I, 0.6112520899? + 0.7568133025?*I, 0.0867899127? + 1.5644871808?*I, 0.3541261609? + 0.7996797414?*I, 0.3991155477? + 0.5944611692?*I, 0.8410492585? + 0.8320586821?*I, 0.6659587027? + 0.5296788696?*I, -0.3186150446? + 0.7937534306?*I, 0.65740476893? + 0.15262433320?*I, 0.5566618250? + 0.3350881177?*I, 0.9646498911? + 0.6372260376?*I, 0.2111452137? + 0.9505156913?*I, 0.027470582? + 0.7184364395?*I, 0.0062006342? + 0.8277737211?*I, 0.6659587027? + 0.5296788696?*I, 0.5170201121? + 0.6229736294?*I, -0.4829798880? + 0.6229736294?*I, 0.9468557044? + 1.3898795222?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (True, [1.0473561931? + 1.3792522121?*I, 1.0473561931? + 1.3792522121?*I, 0.33903520883? + 0.49086033873?*I, 0.97513561459? + 0.7241768465?*I, 0.43822709085? + 0.67846607850?*I, 0.7240227784? + 0.87441898174?*I, 1.01325224591? + 0.98954294695?*I, 0.40254170123? + 0.59074202819?*I, 0.18314160064? + 0.8485786547?*I, 0.0552673207? + 0.5156457380?*I, 0.2986862154? + 0.5460342877?*I, 0.4856102987? + 1.0307782459?*I, 0.58007007501? + 0.62296732091?*I, -0.5905011174? + 0.48815130582?*I, 0.3204181648? + 1.6732226414?*I, 0.73879287768? + 0.65651815832?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  zLLAvLPvzAAzLAMQQkccdeghikmlooottruywxxvyywxtnnanlncpopbcmmnlcjngwbocw_bcaBabbbaaBabba
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)]
verify hyperbolicity: (True, [0.0110673538? + 2.0475870035?*I, 0.67607674505? + 1.40842225141?*I, 0.72300257993? + 0.57704888221?*I, 1.2618204839? + 1.5492421979?*I, 0.9076260000? + 1.1378387955?*I, 0.57156372614? + 0.53710604787?*I, 0.7546520272? + 0.7945678391?*I, 0.8399263704? + 1.09000587510?*I, 0.7346754746? + 0.7387005449?*I, 0.1437642795? + 0.9674315371?*I, -1.0044406498? + 1.1074946696?*I, -0.28569751553? + 0.10266812532?*I, 0.1594181883? + 1.0974215087?*I, 0.60174237823? + 0.15032361818?*I, 1.3361488111? + 1.8448571728?*I, 0.37156203005? + 0.66167794135?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.6140777468270? + 0.5575712540200?*I, -0.1607132447859? + 1.2125814584144?*I, -0.1607132447859? + 1.2125814584144?*I, 0.8392867552142? + 1.2125814584144?*I, 0.1074155328329? + 0.8104502129392?*I, 0.61407774682698? + 0.55757125401997?*I, 0.41194971781526? + 0.43035830931179?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)]
verify hyperbolicity: (True, [-1.734636103? + 1.324400297?*I, 0.4495959450? + 0.5689854171?*I, 0.190683452? + 0.812236243?*I, -0.3208408101? + 0.7606466375?*I, 0.1981615716? + 0.4382265078?*I, 0.6892735348? + 0.3766335245?*I, 1.1279769706? + 0.5576990596?*I, 0.143309153? + 1.894538055?*I, 0.1355358415? + 0.1307813244?*I, 0.3866867263? + 0.4801142492?*I, 0.9738624752? + 0.4429439956?*I, 1.128813435? + 1.309221327?*I, -0.791406903? + 1.125355654?*I, 1.127099826? + 0.675070381?*I, 0.3470153643? + 0.3911016366?*I, 0.404152021? + 1.302302598?*I, 0.7889472509? + 0.6851898980?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.15729810614? + 1.30515152651?*I, -0.301695873632? + 1.081512576550?*I, 1.239310146598? + 0.857873626595?*I, 1.033138852986? + 1.03018811072?*I, 0.445548111202? + 1.02385487868?*I, 0.780316166827? + 0.634234676640?*I, 0.975530070767? + 0.569585137213?*I, 0.608631012635? + 0.198306021792?*I, 1.427801116253? + 1.19333205153?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.58037234475? + 0.842539357048?*I, 0.53541678351? + 0.72468777993?*I, 0.58037234475? + 0.84253935705?*I, 0.483180573052? + 0.344154154250?*I, -0.135109125389? + 0.702749048302?*I, 1.34049262374? + 0.89264466687?*I, 0.636868477325? + 0.394286951204?*I, 0.47364179533? + 0.95099035707?*I, 0.44552423871? + 0.80494471462?*I, 0.340492623737? + 0.89264466687?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.34049262374? + 0.89264466687?*I, 0.63686847733? + 0.394286951204?*I, -0.135109125389? + 0.702749048302?*I, 0.483180573052? + 0.344154154250?*I, -0.37304050963? + 0.97797308439?*I, 0.44552423871? + 0.804944714620?*I, 0.44552423871? + 0.804944714620?*I, 0.580372344747? + 0.842539357048?*I, 0.44552423871? + 0.804944714620?*I, 0.535416783509? + 0.72468777993?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  uLLPLzPALMLMzQcceefggkkjjmnoqprstttsiiadmvamdsxsqptqhhckk_bacabbBCbbaDBBa
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.98105828584? + 0.49676211384?*I, -0.8798504855? + 4.1256609147?*I, 0.882516900651? + 0.157960079261?*I, 0.18870378951? + 0.41080252447?*I, 0.740966905624? + 0.416673674074?*I, -0.025348408582? + 0.576592133018?*I, 0.239980981106? + 0.44961809030?*I, 1.01059248233? + 0.51576829455?*I, 0.211114777779? + 0.462803585329?*I, -0.025348408582? + 0.57659213302?*I, -0.01894171416? + 0.49676211384?*I, 0.239980981106? + 0.449618090297?*I, -0.212596839520? + 0.127677362377?*I, 0.691124557148? + 0.046794969104?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.4595784455? + 0.9313537568?*I, 0.74899993054? + 0.31382789970?*I, 0.78408684217? + 0.13437884794?*I, 0.78408684217? + 0.134378847938?*I, 0.74899993054? + 0.31382789970?*I, -0.4595784455? + 0.9313537568?*I, 0.4260752268? + 0.86345816912?*I, 0.5404215546? + 0.93135375679?*I, 0.4819338113? + 0.8333473482?*I, 0.4799619623? + 0.8992361806?*I, 0.5380491298? + 0.86549136996?*I, 0.4799619623? + 0.8992361806?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-5, 1), (0, 1), (-3, 1), (1, 1)], [(-5, 1), (0, 1), (2, 1), (-1, 1)]]


 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)], [(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)]]


==> anc/table4check.output_ <==
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)] verify hyperbolicity: (True, [0.69536622475? + 0.84402580579?*I, 1.08068868482? + 0.69914573370?*I, 0.69536622475? + 0.84402580579?*I, 0.41854818018? + 0.70575809305?*I, 0.70390291607? + 0.93218888685?*I, 0.48411439650? + 0.68319482063?*I, 0.41854818018? + 0.70575809305?*I, 0.08068868482? + 0.69914573370?*I, 0.52927329768? + 0.47665918170?*I, 1.56692435172? + 1.25069447520?*I, -0.30065356300? + 0.66327323752?*I, -0.04324387866? + 0.93953686252?*I, -0.1629036397? + 1.4115161861?*I, 0.83709636036? + 1.41151618610?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)] verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  xLLLvLPAzPzwQPQMcacflmjilopqpsrttstvuvvwwjkgtaxmfaxaatcggfsxuaehn_cabBabBbBbaBabB
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)] verify hyperbolicity: (True, [0.2561962036? + 0.3958400955?*I, 0.0749968400? + 0.4680476099?*I, 0.6962015737? + 0.7096344365?*I, 0.6581483617? + 0.4126980786?*I, 0.8317825672? + 0.0401729163?*I, 0.430485168? + 1.472336330?*I, 0.8327379189? + 0.1695107466?*I, 0.052876292? + 2.274926178?*I, 0.456809953? + 2.433160745?*I, 0.4333360942? + 0.5754576898?*I, 0.8440605713? + 0.9942055775?*I, -0.2365140098? + 0.1136401110?*I, 0.8063024625? + 0.6523359089?*I, 0.0722924682? + 0.9190280492?*I, 0.4612357649? + 0.2972004789?*I, -0.0137876713? + 0.3838225632?*I, 0.6198710364? + 0.4453075545?*I, 1.8236775073? + 1.374092331?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)] verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  sLLLvwzPwMQQQacfgjninqmlooprrprqjkggxgrkxgkiquaqrnj_cbaBBcbBabBabBb
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)] verify hyperbolicity: (True, [0.4462588176? + 0.7213772153?*I, 0.6695665677? + 0.8722668304?*I, 0.5014300201? + 0.4470767397?*I, 0.2177393048? + 0.7378126893?*I, 1.156340396? + 0.7835302373?*I, 0.1756531288? + 0.7648964726?*I, 0.714812074? + 1.241875055?*I, -0.3481436827? + 0.6048456241?*I, 0.5087691491? + 1.4039867661?*I, 0.3278338452? + 0.5132049292?*I, 0.7810568766? + 0.4714222320?*I, 0.3368411011? + 0.5118839729?*I, 0.102922378? + 1.363253047?*I, 0.5319007927? + 1.368844469?*I, 0.6978935664? + 1.1830060841?*I, 0.6300706042? + 0.6270708702?*I, -0.0550666239? + 0.7293821307?*I, 0.6413139998? + 0.4433492265?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)] verify hyperbolicity: (True, [0.5664493711? + 1.2629376656?*I, 0.5664493711? + 1.2629376656?*I, 0.5384179023? + 0.5327664840?*I, 0.7043392987? + 0.6591957817?*I, 0.7043392987? + 0.6591957817?*I, 0.2431609942? + 0.7083306029?*I, -0.3900712734? + 0.6876768659?*I, 0.2431609942? + 0.7083306029?*I, 0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.6240590501? + 1.1001860456?*I, 0.6240590501? + 1.1001860456?*I, -0.026193304? + 0.829702318?*I, 1.0380113283? + 1.2040515454?*I, 0.2431609942? + 0.7083306029?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)] verify hyperbolicity: (True, [0.1813849554? + 0.7937534306?*I, -0.3703809243? + 0.6104973328?*I, 1.212349430? + 0.9809403301?*I, 0.0464921779? + 0.4558478350?*I, -0.482979888? + 0.622973630?*I, 0.2782842687? + 0.4767491916?*I, 0.1813849554? + 0.7937534306?*I, 0.6168796549? + 1.1369685306?*I, 0.0200848635? + 1.3293586109?*I, 0.9886371977? + 0.7520707892?*I, 1.0200848635? + 1.3293586109?*I, 0.6366918260? + 0.4734575199?*I, 0.5341039020? + 0.7142787741?*I, 0.618875902? + 1.0873379652?*I, 0.4933076041? + 0.7625926315?*I, 0.4127518025? + 0.6756007481?*I, -0.4829798879? + 0.622973630?*I, 0.3189871167? + 0.3548683486?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)] verify hyperbolicity: (True, [1.00599310164? + 0.8316272938?*I, 1.0059931017? + 0.8316272938?*I, -0.4105556443? + 1.2815683288?*I, 0.9751356146? + 0.7241768465?*I, 1.0473561931? + 1.3792522121?*I, -0.0248643854? + 0.7241768465?*I, 0.2436840443? + 0.6720898014?*I, 0.7240227784? + 0.87441898174?*I, 0.3282426477? + 1.0400191728?*I, 1.0132522459? + 0.9895429470?*I, 0.4025417013? + 0.5907420282?*I, 0.1831416007? + 0.8485786547?*I, -0.3604531599? + 0.9004429612?*I, 0.2289320114? + 1.4096049243?*I, 0.05526732064? + 0.5156457380?*I, 0.9751356146? + 0.7241768465?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)] verify hyperbolicity: (True, [0.7976697448? + 0.2986874096?*I, 0.5701240966? + 0.3591553274?*I, 0.265626849? + 0.538094186?*I, -0.488324674? + 0.533395475?*I, 0.6418913548? + 0.445002199?*I, 0.295441668? + 0.784964190?*I, 0.835723369? + 1.184674384?*I, 0.595800542? + 0.8346825785?*I, 0.509257542? + 1.673326521?*I, 0.6418913548? + 0.445002199?*I, 0.9478078683? + 0.7294502545?*I, 0.097587911? + 1.363912992?*I, 0.8174213592? + 0.8561869358?*I, 2.041982974? + 1.887554000?*I, 0.613897912? + 0.405113595?*I, -0.134772465? + 0.748840717?*I, 2.823688583? + 2.428319296?*I, 0.748005086? + 0.941919404?*I, 2.809409711? + 0.671025275?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)] verify hyperbolicity: (True, [-0.3914880850? + 1.1465033785?*I, 0.3253834107? + 0.4068016321?*I, 0.2022950889? + 0.9327081908?*I, 0.342334140? + 0.890725807?*I, 0.696565560? + 1.229255486?*I, -0.6909001808? + 0.7767319868?*I, -0.270409703? + 0.938048710?*I, 1.092691954? + 1.357868453?*I, 1.0518926866? + 0.3213291789?*I, 1.393684784? + 1.394616356?*I, -3.73198039? + 3.28250107?*I, 0.2397190315? + 0.3078995398?*I, 1.055623551? + 0.497438012?*I, 1.1299760486? + 0.4576191168?*I, 0.4433019081? + 0.5117591142?*I, 0.463847136? + 1.065512500?*I, -2.042920996? + 2.814581654?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)] verify hyperbolicity: (True, [0.228155493654? + 1.115142508040?*I, -0.1761005643695? + 0.860716618624?*I, 0.228155493654? + 1.115142508040?*I, 0.6140777468270? + 0.5575712540200?*I, 0.5537077664165? + 0.4052251064696?*I, 0.6140777468270? + 0.5575712540200?*I, 1.1074155328329? + 0.8104502129392?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)] verify hyperbolicity: (True, [0.4422905692? + 0.4170567337?*I, 0.6274881270? + 0.7761388504?*I, 0.5026088518? + 1.0471995247?*I, -0.3725118731? + 0.7761388504?*I, -0.0674789529? + 0.6370208157?*I, -0.2179396361? + 0.797828529?*I, 0.2238593685? + 1.0026723014?*I, 1.1499729538? + 0.8599531178?*I, 0.4827507704? + 0.6236509290?*I, 0.8653245120? + 0.7153072965?*I, 0.6907876993? + 0.4122293395?*I, 0.254199652? + 1.350140762?*I, -0.2179396361? + 0.7978285281?*I, 0.8653245120? + 0.7153072965?*I, 0.3134802663? + 0.5675010565?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)] verify hyperbolicity: (True, [0.698304126368? + 1.081512576550?*I, 0.5786490530692? + 0.652575763253?*I, -0.301695873632? + 1.081512576550?*I, -0.301695873632? + 1.081512576550?*I, 0.698304126368? + 1.081512576550?*I, 0.5786490530692? + 0.6525757632524?*I, 0.578649053070? + 0.652575763253?*I, 0.698304126368? + 1.081512576550?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)] verify hyperbolicity: (True, [0.580372344747? + 0.842539357048?*I, 0.34049262374? + 0.89264466687?*I, 0.473641795323? + 0.950990357063?*I, 0.340492623737? + 0.89264466687?*I, 0.445524238711? + 0.804944714620?*I, 0.580372344747? + 0.842539357048?*I, -0.37304050963? + 0.97797308439?*I, 0.636868477325? + 0.394286951204?*I, 1.340492623737? + 0.892644666870?*I, -0.135109125389? + 0.702749048302?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)] verify hyperbolicity: (True, [1.01294829173? + 0.82374203584?*I, 0.05949232633? + 0.74627539312?*I, 2.41772830210? + 2.62231766213?*I, -0.006275617239? + 0.461351564141?*I, 0.58198535146? + 0.54416141835?*I, 0.46368731999? + 0.469158453441?*I, 0.67610665278? + 0.40717724410?*I, 0.583434883587? + 0.277540596552?*I, 0.411688034297? + 0.559184051942?*I, 0.07083356702? + 1.44937555986?*I, 0.96636114611? + 0.688308308499?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)] verify hyperbolicity: (True, [0.44552423871? + 0.80494471462?*I, 0.473641795323? + 0.950990357063?*I, 0.58037234475? + 0.84253935705?*I, 0.473641795323? + 0.950990357063?*I, 0.62695949037? + 0.97797308438?*I, 0.34049262374? + 0.89264466687?*I, 0.63686847733? + 0.394286951204?*I, 0.483180573052? + 0.34415415425?*I, -0.13510912539? + 0.70274904831?*I, 0.483180573052? + 0.344154154250?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)] verify hyperbolicity: (True, [0.82136552204? + 0.15729995833?*I, -0.4278517297? + 0.37904739752?*I, 3.731227996? + 1.843543134?*I, 0.610539841? + 2.902724562?*I, 0.9737699464? + 0.6213604350?*I, 0.2702107773? + 0.4656768784?*I, 0.8123234911? + 0.8369330469?*I, 0.8082599070? + 1.331168249?*I, 0.1269953347? + 0.9236974005?*I, 0.4200770672? + 0.4877246792?*I, -0.1124740425? + 0.2992883307?*I, 1.2934632551? + 1.7403039987?*I, -0.0500675461? + 0.9490530022?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)] verify hyperbolicity: (True, [0.691124557148? + 0.046794969104?*I, 4.4569196030? + 2.0760909610?*I, -0.09794807378? + 0.19651970929?*I, -0.02534840859? + 0.57659213302?*I, 0.97465159142? + 0.57659213302?*I, 0.74096690563? + 0.41667367408?*I, 0.07609825946? + 1.73098273992?*I, 1.10049599430? + 0.70304575430?*I, 1.0670069805? + 2.5688232527?*I, -0.4846891282? + 0.4896023613?*I, -0.3092904819? + 1.0721422696?*I, 1.32685012282? + 1.18983536559?*I, 0.39587389254? + 1.03638452135?*I, -0.21467435638? + 0.78148094026?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)]]
 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)], [(-5, 1), (0, 1), (-3, 1), (1, 1)]]
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)]
verify hyperbolicity: (True, [0.8370963604? + 1.4115161861?*I, 0.08068868482? + 0.6991457337?*I, 0.2978636895? + 0.6411045108?*I, 0.9044926618? + 0.7872158536?*I, 0.4673678837? + 0.7875694956?*I, 0.6673936479? + 0.3710928779?*I, 1.7584165540? + 1.1270050349?*I, 0.5742632474? + 0.7953056951?*I, 0.1518809051? + 1.2518729832?*I, 0.3690047866? + 0.2699778245?*I, 0.3150935759? + 0.7937506399?*I, 0.3106430013? + 1.2299199470?*I, 0.6671295205? + 0.9250344029?*I, 0.3444112164? + 0.9571056715?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)]
verify hyperbolicity: (True, [1.897371427? + 0.7470660406?*I, -0.0744644251? + 1.3835837114?*I, -0.732575036? + 1.514531401?*I, 0.1948178353? + 0.5132141390?*I, -1.807549403? + 0.198496646?*I, 0.3150023343? + 0.4352424267?*I, 0.0460062511? + 0.9204704525?*I, 0.9458356454? + 1.0836937768?*I, 0.9568698882? + 0.4360382437?*I, 1.0369837639? + 0.7385762930?*I, 0.3602144624? + 0.4556777523?*I, 1.2254703894? + 0.9052449900?*I, 0.47206358086? + 0.38998233051?*I, 1.6022004081? + 1.8438277342?*I, -0.0802496704? + 0.3471341324?*I, 1.5304920207? + 1.0069656667?*I, 2.026303881? + 1.9232583534?*I, 3.3846670829? + 1.3278430710?*I, -0.26473771823? + 0.16841663181?*I, -0.1818270261? + 1.1544274971?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)]
verify hyperbolicity: (True, [0.2506767048? + 1.1314833376?*I, 0.6853031550? + 0.8018096161?*I, 0.2446880986? + 0.9280834894?*I, 0.3210004488? + 0.9348286601?*I, -1.110267356? + 1.115477444?*I, -0.3186027913? + 0.5670343462?*I, 0.9180816773? + 0.6985223703?*I, 0.5646740202? + 0.3039705611?*I, -0.0744336128? + 0.915781085?*I, 0.912944727? + 1.144944029?*I, 0.0995834052? + 0.5437868107?*I, 0.8137857345? + 0.4914680068?*I, 0.1656106289? + 1.4121716026?*I, 0.3215262834? + 0.6341829526?*I, 0.3541255688? + 0.3228712503?*I, -0.2331582871? + 0.3654450203?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)]
verify hyperbolicity: (True, [0.0453304496? + 1.3935647628?*I, 0.2314514210? + 0.5161047331?*I, -0.6953123899? + 0.6747862509?*I, 0.0319092665? + 1.0647163160?*I, 0.2993676390? + 0.6263375631?*I, 0.6210786576? + 0.6493830062?*I, 0.7933024210? + 0.7091809241?*I, 0.551420915? + 1.520670107?*I, 0.6703254351? + 1.1487818116?*I, 0.3775589142? + 0.4165635682?*I, 0.4568380365? + 1.3836668741?*I, 0.0453304496? + 1.3935647628?*I, 0.4441741779? + 1.2309775985?*I, 0.3046876102? + 0.6747862509?*I, 0.7406428395? + 0.7187785119?*I, 0.4674913797? + 0.5141519099?*I, -0.0584993300? + 0.4643969030?*I, 2.366842193? + 0.775398610?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  zLLLLvwwwPQwLPQPQkacfggjmlqlnqrswssxwuwvxyyyjkgjrcksakiduftjfuifjvwqld_baBbbaBbaBba
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.2431609942? + 0.7083306029?*I, 0.7043392987? + 0.6591957817?*I, 0.7043392987? + 0.6591957817?*I, 0.9289269622? + 1.0721844586?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 0.038011329? + 1.204051546?*I, 0.9738066969? + 0.8297023177?*I, 0.2431609942? + 0.7083306029?*I, 0.7781161248? + 0.8139030335?*I, 0.4060147626? + 0.2750465114?*I, 0.7781161248? + 0.8139030335?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.0464921779? + 0.4558478350?*I, 0.9646498911? + 0.6372260376?*I, -0.053144296? + 1.3898795222?*I, 0.7111452137? + 0.9505156913?*I, 0.292683922? + 0.9631159768?*I, -0.7073160789? + 0.9631159768?*I, 0.3463290201? + 0.4570652046?*I, 0.6296190757? + 0.6104973328?*I, 1.7263951723? + 1.1973141330?*I, 0.988637198? + 0.7520707892?*I, 0.020084864? + 1.329358611?*I, 0.726395173? + 1.197314133?*I, -0.0113628024? + 0.7520707892?*I, 0.6366918260? + 0.4734575198?*I, 0.6313258042? + 0.6795019990?*I, -0.615084832? + 1.220225151?*I, 0.086789913? + 1.564487181?*I, 1.1064842193? + 0.8029051323?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (True, [1.0059931017? + 0.8316272938?*I, 0.5917927703? + 0.4951183145?*I, -0.0086650610? + 1.2023992922?*I, 0.0059931017? + 0.8316272938?*I, 0.2986862154? + 0.5460342877?*I, 0.8877451846? + 0.6911874828?*I, 0.4729099422? + 1.0246611171?*I, 0.9751356146? + 0.7241768465?*I, 0.8155423242? + 0.4451321869?*I, 0.0473561931? + 1.3792522121?*I, -0.1766883246? + 0.9969029882?*I, 0.5438715679? + 0.4558826012?*I, 0.6503775922? + 0.6075272846?*I, 0.3282426477? + 1.0400191728?*I, 0.7240227784? + 0.8744189818?*I, 0.4312640468? + 0.2682942453?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  tLLPLLvPLzAQQkcdcffhnjkormspqrpsqshsnasqasspiqprbrsljq_bcaaBBcbabBabba
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)]
verify hyperbolicity: (True, [0.3220131195? + 0.5535076430?*I, 0.0642543829? + 0.3838295868?*I, 2.0605030626? + 1.4045665540?*I, 0.3679159060? + 0.68551618253?*I, 0.72698238359? + 0.78843652777?*I, 0.5869985782? + 0.7415852260?*I, -0.1093412232? + 1.0518614404?*I, 0.9336668705? + 0.6033489038?*I, 0.0239195502? + 0.8677220643?*I, -0.4172706863? + 0.9740386910?*I, 0.06012163256? + 0.9175356179?*I, 0.37642634658? + 0.31009461417?*I, 0.5829076301? + 0.4599523699?*I, 1.0818892923? + 1.1930631673?*I, 0.5869985782? + 0.7415852260?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.228155493654? + 1.115142508040?*I, 1.228155493654? + 1.115142508040?*I, 0.5537077664164? + 0.4052251064696?*I, -0.160713244786? + 1.212581458415?*I, 0.107415532833? + 0.810450212939?*I, 0.839286755214? + 1.212581458415?*I, 0.8238994356305? + 0.860716618624?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)]
verify hyperbolicity: (True, [1.1499729538? + 0.8599531178?*I, 0.2541996521? + 1.3501407613?*I, -0.2179396361? + 0.7978285281?*I, 0.8653245120? + 0.7153072965?*I, 0.6907876993? + 0.4122293395?*I, 0.7879044600? + 0.9499817887?*I, 0.2238593685? + 1.0026723014?*I, 0.44229056912? + 0.41705673367?*I, 0.3134802663? + 0.5675010565?*I, 0.3134802663? + 0.5675010565?*I, 1.3186121353? + 1.1663681535?*I, -0.0674789529? + 0.6370208157?*I, 0.6274881270? + 0.7761388504?*I, 0.5026088518? + 1.0471995247?*I, 1.5026088518? + 1.0471995247?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.15729810614? + 1.30515152651?*I, -0.301695873632? + 1.081512576550?*I, 1.239310146598? + 0.857873626595?*I, 1.033138852986? + 1.03018811072?*I, 0.445548111202? + 1.02385487868?*I, 0.780316166827? + 0.634234676640?*I, 0.975530070767? + 0.569585137213?*I, 0.608631012635? + 0.198306021792?*I, 1.427801116253? + 1.19333205153?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.44552423871? + 0.80494471462?*I, 0.47364179533? + 0.95099035707?*I, 0.58037234475? + 0.84253935705?*I, 0.44552423871? + 0.80494471462?*I, 1.26382796770? + 1.37226003559?*I, 0.48318057306? + 0.34415415425?*I, 0.63686847733? + 0.394286951204?*I, 0.48318057306? + 0.34415415425?*I, 0.34049262374? + 0.89264466687?*I, 0.34049262374? + 0.89264466687?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.34807144767? + 1.04690320256?*I, 1.98327419676? + 0.90093614657?*I, 0.16074468950? + 1.68507871410?*I, 0.16074468950? + 1.68507871410?*I, 0.722762119355? + 0.402472357310?*I, -0.05609990417? + 0.58809255024?*I, -0.33459270827? + 1.34145614956?*I, 0.34807144767? + 1.04690320256?*I, 0.129341691764? + 0.473408565040?*I, 0.38897606777? + 1.01981697095?*I, -0.292655501337? + 0.607444746559?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.636868477325? + 0.394286951204?*I, -0.37304050963? + 0.97797308439?*I, -0.135109125389? + 0.702749048302?*I, 0.483180573052? + 0.344154154250?*I, 0.58037234475? + 0.842539357048?*I, 0.626959490372? + 0.977973084383?*I, 0.445524238711? + 0.804944714620?*I, 0.626959490372? + 0.977973084383?*I, 0.473641795323? + 0.950990357063?*I, 0.445524238711? + 0.804944714620?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.01384602193? + 1.17711192620?*I, 0.80825990700? + 1.33116824836?*I, 0.973769946355? + 0.621360434994?*I, 0.067817028442? + 1.606509039663?*I, 0.402846623054? + 0.615244297033?*I, 0.654246334773? + 0.173680757868?*I, 3.15310279035? + 2.77652412457?*I, 0.930609187029? + 0.329908719776?*I, 0.838228988020? + 0.225508321956?*I, 0.724894862599? + 0.370143155447?*I, 1.05543299673? + 1.05075754847?*I, 0.12699533468? + 0.923697400537?*I, 3.73122799566? + 1.84354313335?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.238977683463? + 0.212339226692?*I, 1.55428600092? + 1.94333934743?*I, 0.48688497318? + 0.31068021750?*I, 0.48193381125? + 0.83334734815?*I, 0.53390851422? + 0.80325451983?*I, 0.47996196221? + 0.89923618060?*I, 0.48193381125? + 0.83334734815?*I, 0.53804912973? + 0.86549136996?*I, 0.54042155453? + 0.93135375679?*I, 1.55428600092? + 1.94333934743?*I, 0.784086842170? + 0.134378847939?*I, -0.45957844548? + 0.93135375679?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-5, 1), (0, 1), (-3, 1), (1, 1)]]
 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)]]
Asymmetric slopes: 
[(-1, 1), (0, 1), (-5, 1), (-2, 1)]
verify hyperbolicity: (True, [0.3444112164? + 0.9571056715?*I, 0.90449266183? + 0.78721585359?*I, 0.46736788372? + 0.78756949561?*I, 0.66739364788? + 0.37109287791?*I, 0.5742632474? + 0.7953056951?*I, 1.7584165540? + 1.1270050349?*I, 0.1518809051? + 1.2518729832?*I, 0.31509357582? + 0.79375063992?*I, 0.3106430013? + 1.2299199470?*I, 0.36900478658? + 0.26997782449?*I, 0.6671295205? + 0.9250344029?*I, 0.8370963604? + 1.4115161861?*I, 0.0806886849? + 0.6991457337?*I, 0.29786368942? + 0.64110451077?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-1, 1), (0, 1), (-7, 1), (2, 1)]
verify hyperbolicity: (True, [1.03698376388? + 0.73857629294?*I, 0.03698376388? + 0.73857629293?*I, -0.0676289702? + 1.3505697864?*I, 0.72042892464? + 0.91135550459?*I, 0.30765071214? + 1.00289048014?*I, 0.46618551492? + 0.67528489317?*I, 0.46618551492? + 0.67528489317?*I, 0.49892807221? + 1.18733148759?*I, 0.19481783523? + 0.51321413895?*I, 0.30169986560? + 0.71490285199?*I, 0.9323710299? + 1.35056978633?*I, -0.13729659374? + 0.69163864267?*I, 1.75804715165? + 1.46417405903?*I, 0.763088291120? + 0.105620081496?*I, 1.75804715165? + 1.46417405903?*I, 0.64188494460? + 0.39035765541?*I, 3.52113544277? + 1.56979414053?*I])
[0 -> 1   1 -> 0   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 1 -1]  [-1 -1]  [ 0 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-3, 1), (-2, 1)]
verify hyperbolicity: (True, [0.165610629? + 1.412171603?*I, 1.2108841564? + 1.0047041792?*I, 0.7999016671? + 0.9533178539?*I, -0.200098333? + 0.9533178538?*I, 0.4834870773? + 0.6155769031?*I, 0.8003972307? + 0.7875633869?*I, 0.3023838349? + 1.193101870?*I, 0.3652133982? + 0.6246082157?*I, -0.7800175922? + 0.4731637209?*I, 0.3023838349? + 1.193101870?*I, 0.3066393482? + 0.4669323081?*I, 0.4442047126? + 1.3065868385?*I, 0.3023838349? + 1.193101870?*I, 0.3023838349? + 1.1931018693?*I, 0.3843021576? + 0.4945794991?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-5, 1), (2, 1)]
verify hyperbolicity: (True, [0.4568380365? + 1.3836668741?*I, 0.6865700474? + 0.5886872677?*I, -0.4941810436? + 0.6656303942?*I, 0.704667875? + 1.323514240?*I, 0.5584385754? + 0.2487741969?*I, 0.444174178? + 1.230977599?*I, 0.4441741779? + 1.2309775985?*I, 0.4674913797? + 0.5141519099?*I, 0.2308023201? + 0.8042522403?*I, 0.6703254351? + 1.1487818116?*I, 0.4441741779? + 1.2309775985?*I, 0.444174178? + 1.230977599?*I, 0.444174178? + 1.230977599?*I, 0.3046876102? + 0.6747862509?*I, 0.971877165? + 0.9383744815?*I, 0.740642840? + 0.7187785119?*I, 0.444174178? + 1.2309775985?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-4, 1), (2, 1)]
verify hyperbolicity: (True, [0.4462588176? + 0.7213772153?*I, 0.669566568? + 0.872266831?*I, 0.944933376? + 0.729382131?*I, 0.102922378? + 1.363253047?*I, 0.781056877? + 0.471422232?*I, 0.102922378? + 1.363253047?*I, 0.9449333761? + 0.7293821307?*I, -0.240469710? + 0.907748254?*I, 0.1756531288? + 0.764896473?*I, 0.175653129? + 0.764896473?*I, 1.714812074? + 1.241875055?*I, 0.116003727? + 1.383845053?*I, 0.061555425? + 0.566416672?*I, 0.202651040? + 0.793552823?*I, 0.5014300201? + 0.447076740?*I, 0.630070605? + 0.6270708702?*I, 0.2177393048? + 0.737812690?*I, 0.223665695? + 0.654056971?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-2, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.566449372? + 1.262937666?*I, 0.5664493711? + 1.2629376656?*I, 0.5384179023? + 0.5327664840?*I, 0.2431609942? + 0.7083306029?*I, 0.6240590501? + 1.1001860456?*I, 0.6240590501? + 1.100186046?*I, 1.6240590501? + 1.1001860456?*I, 0.7043392987? + 0.6591957817?*I, 0.5384179023? + 0.5327664840?*I, 0.5664493711? + 1.2629376656?*I, 0.2431609942? + 0.7083306029?*I, 0.2431609942? + 0.7083306029?*I, 1.038011329? + 1.204051546?*I, 0.2431609942? + 0.7083306029?*I, -0.0261933032? + 0.8297023177?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-4, 1), (0, 1), (-4, 1), (1, 1)]
verify hyperbolicity: (True, [0.5940768375? + 0.4948294508?*I, 0.6112520899? + 0.7568133025?*I, 0.0867899127? + 1.5644871808?*I, 0.3541261609? + 0.7996797414?*I, 0.3991155477? + 0.5944611692?*I, 0.8410492585? + 0.8320586821?*I, 0.6659587027? + 0.5296788696?*I, -0.3186150446? + 0.7937534306?*I, 0.65740476893? + 0.15262433320?*I, 0.5566618250? + 0.3350881177?*I, 0.9646498911? + 0.6372260376?*I, 0.2111452137? + 0.9505156913?*I, 0.027470582? + 0.7184364395?*I, 0.0062006342? + 0.8277737211?*I, 0.6659587027? + 0.5296788696?*I, 0.5170201121? + 0.6229736294?*I, -0.4829798880? + 0.6229736294?*I, 0.9468557044? + 1.3898795222?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-3, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (True, [1.0473561931? + 1.3792522121?*I, 1.0473561931? + 1.3792522121?*I, 0.33903520883? + 0.49086033873?*I, 0.97513561459? + 0.7241768465?*I, 0.43822709085? + 0.67846607850?*I, 0.7240227784? + 0.87441898174?*I, 1.01325224591? + 0.98954294695?*I, 0.40254170123? + 0.59074202819?*I, 0.18314160064? + 0.8485786547?*I, 0.0552673207? + 0.5156457380?*I, 0.2986862154? + 0.5460342877?*I, 0.4856102987? + 1.0307782459?*I, 0.58007007501? + 0.62296732091?*I, -0.5905011174? + 0.48815130582?*I, 0.3204181648? + 1.6732226414?*I, 0.73879287768? + 0.65651815832?*I])
[0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  False
***********************



[(-5, 1), (0, 1), (-3, 1), (1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  zLLAvLPvzAAzLAMQQkccdeghikmlooottruywxxvyywxtnnanlncpopbcmmnlcjngwbocw_bcaBabbbaaBabba
***********************



Symmetric slopes: 
[(-3, 1), (0, 1), (-2, 1), (-2, 1)]
verify hyperbolicity: (True, [0.0110673538? + 2.0475870035?*I, 0.67607674505? + 1.40842225141?*I, 0.72300257993? + 0.57704888221?*I, 1.2618204839? + 1.5492421979?*I, 0.9076260000? + 1.1378387955?*I, 0.57156372614? + 0.53710604787?*I, 0.7546520272? + 0.7945678391?*I, 0.8399263704? + 1.09000587510?*I, 0.7346754746? + 0.7387005449?*I, 0.1437642795? + 0.9674315371?*I, -1.0044406498? + 1.1074946696?*I, -0.28569751553? + 0.10266812532?*I, 0.1594181883? + 1.0974215087?*I, 0.60174237823? + 0.15032361818?*I, 1.3361488111? + 1.8448571728?*I, 0.37156203005? + 0.66167794135?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-2, 1), (0, 1), (-2, 1), (-1, 1)]
verify hyperbolicity: (True, [0.6140777468270? + 0.5575712540200?*I, -0.1607132447859? + 1.2125814584144?*I, -0.1607132447859? + 1.2125814584144?*I, 0.8392867552142? + 1.2125814584144?*I, 0.1074155328329? + 0.8104502129392?*I, 0.61407774682698? + 0.55757125401997?*I, 0.41194971781526? + 0.43035830931179?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 3 -1]  [-3 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-3 1]  [3 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-4, 1), (0, 1), (-2, 1), (1, 1)]
verify hyperbolicity: (True, [-1.734636103? + 1.324400297?*I, 0.4495959450? + 0.5689854171?*I, 0.190683452? + 0.812236243?*I, -0.3208408101? + 0.7606466375?*I, 0.1981615716? + 0.4382265078?*I, 0.6892735348? + 0.3766335245?*I, 1.1279769706? + 0.5576990596?*I, 0.143309153? + 1.894538055?*I, 0.1355358415? + 0.1307813244?*I, 0.3866867263? + 0.4801142492?*I, 0.9738624752? + 0.4429439956?*I, 1.128813435? + 1.309221327?*I, -0.791406903? + 1.125355654?*I, 1.127099826? + 0.675070381?*I, 0.3470153643? + 0.3911016366?*I, 0.404152021? + 1.302302598?*I, 0.7889472509? + 0.6851898980?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-3, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.15729810614? + 1.30515152651?*I, -0.301695873632? + 1.081512576550?*I, 1.239310146598? + 0.857873626595?*I, 1.033138852986? + 1.03018811072?*I, 0.445548111202? + 1.02385487868?*I, 0.780316166827? + 0.634234676640?*I, 0.975530070767? + 0.569585137213?*I, 0.608631012635? + 0.198306021792?*I, 1.427801116253? + 1.19333205153?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (-1, 1), (-1, 1)]
verify hyperbolicity: (True, [0.58037234475? + 0.842539357048?*I, 0.53541678351? + 0.72468777993?*I, 0.58037234475? + 0.84253935705?*I, 0.483180573052? + 0.344154154250?*I, -0.135109125389? + 0.702749048302?*I, 1.34049262374? + 0.89264466687?*I, 0.636868477325? + 0.394286951204?*I, 0.47364179533? + 0.95099035707?*I, 0.44552423871? + 0.80494471462?*I, 0.340492623737? + 0.89264466687?*I])
[0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-2 1]  [2 1] 
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 2 -1]  [-2 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.34049262374? + 0.89264466687?*I, 0.63686847733? + 0.394286951204?*I, -0.135109125389? + 0.702749048302?*I, 0.483180573052? + 0.344154154250?*I, -0.37304050963? + 0.97797308439?*I, 0.44552423871? + 0.804944714620?*I, 0.44552423871? + 0.804944714620?*I, 0.580372344747? + 0.842539357048?*I, 0.44552423871? + 0.804944714620?*I, 0.535416783509? + 0.72468777993?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-5, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (False, [])
 sym group not computed
check triangulation:  uLLPLzPALMLMzQcceefggkkjjmnoqprstttsiiadmvamdsxsqptqhhckk_bacabbBCbbaDBBa
***********************



[(-7, 1), (0, 1), (0, 1), (-1, 1)]
verify hyperbolicity: (True, [0.98105828584? + 0.49676211384?*I, -0.8798504855? + 4.1256609147?*I, 0.882516900651? + 0.157960079261?*I, 0.18870378951? + 0.41080252447?*I, 0.740966905624? + 0.416673674074?*I, -0.025348408582? + 0.576592133018?*I, 0.239980981106? + 0.44961809030?*I, 1.01059248233? + 0.51576829455?*I, 0.211114777779? + 0.462803585329?*I, -0.025348408582? + 0.57659213302?*I, -0.01894171416? + 0.49676211384?*I, 0.239980981106? + 0.449618090297?*I, -0.212596839520? + 0.127677362377?*I, 0.691124557148? + 0.046794969104?*I])
[0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [ 1 -1]  [-1 -1]
Does not extend to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [ 1 0]  [1 0] 
[ 0 -1]  [-1 1]  [1 1] 
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



[(-7, 1), (0, 1), (2, 1), (-1, 1)]
verify hyperbolicity: (True, [-0.4595784455? + 0.9313537568?*I, 0.74899993054? + 0.31382789970?*I, 0.78408684217? + 0.13437884794?*I, 0.78408684217? + 0.134378847938?*I, 0.74899993054? + 0.31382789970?*I, -0.4595784455? + 0.9313537568?*I, 0.4260752268? + 0.86345816912?*I, 0.5404215546? + 0.93135375679?*I, 0.4819338113? + 0.8333473482?*I, 0.4799619623? + 0.8992361806?*I, 0.5380491298? + 0.86549136996?*I, 0.4799619623? + 0.8992361806?*I])
[0 -> 0  1 -> 2   2 -> 1 
[1 0]   [-1  0]  [-1  0]
[0 1]   [-1 -1]  [ 1 -1]
Does not extend to link, 0 -> 0   1 -> 1   2 -> 2 
[-1  0]  [-1  0]  [-1  0]
[ 0 -1]  [ 0 -1]  [ 0 -1]
Extends to link, 0 -> 0   1 -> 2  2 -> 1
[-1  0]  [1 0]   [ 1 0]
[ 0 -1]  [1 1]   [-1 1]
Does not extend to link, 0 -> 0  1 -> 1  2 -> 2
[1 0]   [1 0]   [1 0] 
[0 1]   [0 1]   [0 1] 
Extends to link]
contains strong inv:  True
***********************



bad slopes:  [[(-5, 1), (0, 1), (-3, 1), (1, 1)], [(-5, 1), (0, 1), (2, 1), (-1, 1)]]
 non asymmetric slopes [[(-1, 1), (0, 1), (-5, 1), (-2, 1)], [(-1, 1), (0, 1), (-7, 1), (2, 1)], [(-2, 1), (0, 1), (-3, 1), (-2, 1)], [(-2, 1), (0, 1), (-5, 1), (2, 1)], [(-3, 1), (0, 1), (-4, 1), (2, 1)], [(-2, 1), (0, 1), (-4, 1), (1, 1)], [(-4, 1), (0, 1), (-4, 1), (1, 1)], [(-3, 1), (0, 1), (-3, 1), (1, 1)]]


==> anc/table4check.py <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:                               # Jointly primitive knots and surgeries between lens spaces                                        
# by 
# Ken Baker, Neil Hoffman, and Joan Licata                                                         
import snappy

MAX_TRIES = 300 # the number of tries to retriangulate a manifold to show it is hyperbolic

TEST_PREC = 400 # the precision used for hyperbolicity tests

try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"


import slope
import sage.matrix.constructor as sagematrix


# this file checks table 4 of the paper

AsymmeticFillingList = [
[(-1,1),(0,1),(-5,1),(-2,1)],
[(-1,1),(0,1),(-7,1),(2,1)],
[(-2,1),(0,1),(-3,1),(-2,1)],
[(-2,1),(0,1),(-5,1),(2,1)],
[(-3,1),(0,1),(-4,1),(2,1)],
[(-2,1),(0,1),(-4,1),(1,1)],
[(-4,1),(0,1),(-4,1),(1,1)],
[(-3,1),(0,1),(-3,1),(1,1)],
[(-5,1),(0,1),(-3,1),(1,1)],
]

Z2FillingList = [
[(-3,1),(0,1),(-2,1),(-2,1)],
[(-2,1),(0,1),(-2,1),(-1,1)],
[(-4,1),(0,1),(-2,1),(1,1)],
[(-3,1),(0,1),(-1,1),(-1,1)],
[(-5,1),(0,1),(-1,1),(-1,1)],
[(-5,1),(0,1),(0,1),(-1,1)],
[(-5,1),(0,1),(2,1),(-1,1)],
[(-7,1),(0,1),(0,1),(-1,1)],
[(-7,1),(0,1),(2,1),(-1,1)]
]

""" 
This should work inside snappy


# check if a symmetry is a strong inversion
def sym_is_strong_inversion(symmetry):
    # first a check that all cusps are fixed set wise
    if symmetry.cusp_images() != range(len(symmetry.cusp_images())):  
        return False
    else:
        for i in symmetry.cusp_maps():
            if i.data != [[-1, 0], [0, -1]]:
                return False
        # else
        return True

"""
# this should show that a manifold is hyperbolic
# returns the data from verify_hyperbolicity
def is_verfied_hyperbolic(N, verbose= False, cutoffTries = MAX_TRIES, prec = TEST_PREC):
   test = N.verify_hyperbolicity(verbose,prec)
   tries = 0
   if test[0]:
      return test
   else:
      while not test[0] and tries < cutoffTries:
         tries = tries + 1
         N.randomize()
         test = N.verify_hyperbolicity(verbose, prec)
      return test
         


# this should work in sage
def sym_is_strong_inversion(symmetry):
    # first a check that all cusps are fixed set wise
    if symmetry.cusp_images() != range(len(symmetry.cusp_images())):  
        return False
    else:
        for i in symmetry.cusp_maps():
            if i != -1*sagematrix.identity_matrix(2):
                return False
        # else
        return True


# checks if a symmetry list contains a strong inversion
def contains_a_strong_inversion(symmetry_list):
    for sym in symmetry_list:
        if sym_is_strong_inversion(sym):
            return True
    # else: no strong inversion found
    return False
    

bad_slope_list = []
non_asym_slope_list = []

print "Asymmetric slopes: "

for cur_slope in AsymmeticFillingList:
    m, r, s, b = cur_slope
    
    
    # the triangulation of the link in figure 1 has the following cusps
    # cusp 0: K
    # cusp 1: J
    # cusp 2: R
    # cusp 3: C_0
    # cusp 4: C_1
    # cusp 5: L_+
    # cusp 6: L_-

    # However if m==-1
    # then we use a 5 component link obtained by 
    # erasing the J cusp
    # this makes the L_+ cusp cobound an annulus with the 
    # R cusp. Effectively this just allows the R cusp to 
    # go off to infinity as k goes off to infinity
    # 





    if m[0] == -1:

        # Alternatively, one could load figure10c.lnk in plink
        # or figure10c.tri into snappy
        M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_cdbeabaCbbabbaBbBaBbBabBa')
        # the m filling has been handled and the R filling 
        # is now (r_p + k*r_q)/r_q where r = r_p/r_q. 
        
        # cusp 0: K
        # cusp 1: R (left unfilled)
        # cusp 2: C_0
        # cusp 3: C_1
        # cusp 4: L_-

        slope2 = slope.slope(s[0],s[1])+1
        slope3 = slope.slope(b[0],b[1]).reciprical() +1 

        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)



    else:
        slope2 = slope.slope(r[0],r[1])
        
        # this gives 1-1/(m+1) = m/(m+1) 
        slope1 = slope.slope(m[0],m[0]+1)
        slope3 = slope.slope(s[0],s[1])+1
        slope4 = slope.slope(b[0],b[1]).reciprical() +1 
        slope5 = slope.slope(0,0) # leave unfilled

        # Alternatively, one could load and compare this to figure1.lnk or figure1.tri
        Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


        M = snappy.Manifold(Misosig)

        M.dehn_fill(slope1.tuple(),1)
        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)
        M.dehn_fill(slope4.tuple(),4)
        #M.dehn_fill(slope5.tuple(),5)
 

    

    MF = M.filled_triangulation()
    verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC)
    #verifyResult = MF.verify_hyperbolicity(bits_prec=300)

    if not verifyResult[0]:
       verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+100)


    if not verifyResult[0]:
       verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
       

    if verifyResult[0]:
        K = MF.canonical_retriangulation(verified = True)    
    else:


        K = None
        bad_slope_list.append(cur_slope)


    print cur_slope
    verInfo = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
    #verInfo = MF.verify_hyperbolicity(bits_prec=500)
    if not verInfo[0]:
        MF.canonize()
        verInfo = MF.verify_hyperbolicity(False)
        print "MF.canonize()", MF.triangulation_isosig()

    print 'verify hyperbolicity:', verInfo
    if K == None:
        print " sym group not computed"
        print "check triangulation: ",MF.triangulation_isosig()
    else:
        isoList = K.isomorphisms_to(K)
        print isoList
        print "contains strong inv: ", 
        if contains_a_strong_inversion(isoList):
        
        
            non_asym_slope_list.append(cur_slope)
    print "***********************\n\n\n"



print "Symmetric slopes: "

for cur_slope in Z2FillingList:

    m, r, s, b = cur_slope
    
    
    # the triangulation link in figure 1 has the following cusps
    # cusp 0: K
    # cusp 1: J
    # cusp 2: R
    # cusp 3: C_0
    # cusp 4: C_1
    # cusp 5: L_+
    # cusp 6: L_-

    # However if m==-1
    # then we use a 5 component link obtained by 
    # erasing the J cusp
    # this makes the L_+ cusp cobound an annulus with the 
    # R cusp. Effectively this just allows the R cusp to 
    # go off to infinity as k goes off to infinity
    # 





    if m[0] == -1:


        # Alternatively, one could load figure10c.lnk in plink
        # or figure10c.tri into snappy
        M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_cdbeabaCbbabbaBbBaBbBabBa')


        # the m filling has been handled and the R filling 
        # is now (r_p + k*r_q)/r_q where r = r_p/r_q. 
        
        # cusp 0: K
        # cusp 1: R (left unfilled)
        # cusp 2: C_0
        # cusp 3: C_1
        # cusp 4: L_-

        slope2 = slope.slope(s[0],s[1])+1
        slope3 = slope.slope(b[0],b[1]).reciprical() +1 

        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)



    else:
        slope2 = slope.slope(r[0],r[1])
        
        # this gives 1-1/(m+1) = m/(m+1) 
        slope1 = slope.slope(m[0],m[0]+1)
        slope3 = slope.slope(s[0],s[1])+1
        slope4 = slope.slope(b[0],b[1]).reciprical() +1 
        slope5 = slope.slope(0,0) # leave unfilled

        # Alternatively, one could load and compare this to figure1.lnk or figure1.tri
        Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


        M = snappy.Manifold(Misosig)


        M.dehn_fill(slope1.tuple(),1)
        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)
        M.dehn_fill(slope4.tuple(),4)
        #M.dehn_fill(slope5.tuple(),5)
 




    MF = M.filled_triangulation()
    verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
    #verifyResult = MF.verify_hyperbolicity(200)
    if verifyResult[0]:
        K = MF.canonical_retriangulation(verified = True)    
    else:
        K = None

    print cur_slope
    print 'verify hyperbolicity:', is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC)
    if K == None:
        print " sym group not computed"
        bad_slope_list.append(cur_slope)
        print "check triangulation: ",MF.triangulation_isosig()
    else:
        print K.isomorphisms_to(K) 
        print "contains strong inv: ", contains_a_strong_inversion(K.isomorphisms_to(K))
    print "***********************\n\n\n"

print "bad slopes: ", bad_slope_list
print " non asymmetric slopes", non_asym_slope_list


==> anc/table4check.py_ <==
# this bit of code checks the claims made in Lemma 4.7 in the paper:                               # Jointly primitive knots and surgeries between lens spaces                                        
# by 
# Ken Baker, Neil Hoffman, and Joan Licata                                                         
import snappy

MAX_TRIES = 300 # the number of tries to retriangulate a manifold to show it is hyperbolic

TEST_PREC = 400 # the precision used for hyperbolicity tests

try:
   import sage.all
   IN_SAGE = True
except:
   IN_SAGE = False
   print "The computaitons performed here, even if at high precision are"
   print "subject to error. The claims in the paper use verfied computations in sage."
   print "Please install sage and snappy as a sage module if this is a concern for you"
   print "https://www.math.uic.edu/t3m/SnapPy/installing.html#sagemath"


import slope
import sage.matrix.constructor as sagematrix


# this file checks table 4 of the paper

AsymmeticFillingList = [
[(-1,1),(0,1),(-5,1),(-2,1)],
[(-1,1),(0,1),(-7,1),(2,1)],
[(-2,1),(0,1),(-3,1),(-2,1)],
[(-2,1),(0,1),(-5,1),(2,1)],
[(-3,1),(0,1),(-4,1),(2,1)],
[(-2,1),(0,1),(-4,1),(1,1)],
[(-4,1),(0,1),(-4,1),(1,1)],
[(-3,1),(0,1),(-3,1),(1,1)],
[(-5,1),(0,1),(-3,1),(1,1)],
]

Z2FillingList = [
[(-3,1),(0,1),(-2,1),(-2,1)],
[(-2,1),(0,1),(-2,1),(-1,1)],
[(-4,1),(0,1),(-2,1),(1,1)],
[(-3,1),(0,1),(-1,1),(-1,1)],
[(-5,1),(0,1),(-1,1),(-1,1)],
[(-5,1),(0,1),(0,1),(-1,1)],
[(-5,1),(0,1),(2,1),(-1,1)],
[(-7,1),(0,1),(0,1),(-1,1)],
[(-7,1),(0,1),(2,1),(-1,1)]
]

""" 
This should work inside snappy


# check if a symmetry is a strong inversion
def sym_is_strong_inversion(symmetry):
    # first a check that all cusps are fixed set wise
    if symmetry.cusp_images() != range(len(symmetry.cusp_images())):  
        return False
    else:
        for i in symmetry.cusp_maps():
            if i.data != [[-1, 0], [0, -1]]:
                return False
        # else
        return True

"""
# this should show that a manifold is hyperbolic
# returns the data from verify_hyperbolicity
def is_verfied_hyperbolic(N, cutoffTries = MAX_TRIES, prec = TEST_PREC):
   test = N.verify_hyperbolicity(prec)
   tries = 0
   if test[0]:
      return test
   else:
      while not test[0] and tries < cutoffTries:
         tries = tries + 1
         N.randomize()
         test = N.verify_hyperbolicity(prec)
      return test
         


# this should work in sage
def sym_is_strong_inversion(symmetry):
    # first a check that all cusps are fixed set wise
    if symmetry.cusp_images() != range(len(symmetry.cusp_images())):  
        return False
    else:
        for i in symmetry.cusp_maps():
            if i != -1*sagematrix.identity_matrix(2):
                return False
        # else
        return True


# checks if a symmetry list contains a strong inversion
def contains_a_strong_inversion(symmetry_list):
    for sym in symmetry_list:
        if sym_is_strong_inversion(sym):
            return True
    # else: no strong inversion found
    return False
    

bad_slope_list = []
non_asym_slope_list = []

print "Asymmetric slopes: "

for cur_slope in AsymmeticFillingList:
    m, r, s, b = cur_slope
    
    
    # the triangulation of the link in figure 1 has the following cusps
    # cusp 0: K
    # cusp 1: J
    # cusp 2: R
    # cusp 3: C_0
    # cusp 4: C_1
    # cusp 5: L_+
    # cusp 6: L_-

    # However if m==-1
    # then we use a 5 component link obtained by 
    # erasing the J cusp
    # this makes the L_+ cusp cobound an annulus with the 
    # R cusp. Effectively this just allows the R cusp to 
    # go off to infinity as k goes off to infinity
    # 





    if m[0] == -1:

        # Alternatively, one could load figure10c.lnk in plink
        # or figure10c.tri into snappy
        M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_cdbeabaCbbabbaBbBaBbBabBa')
        # the m filling has been handled and the R filling 
        # is now (r_p + k*r_q)/r_q where r = r_p/r_q. 
        
        # cusp 0: K
        # cusp 1: R (left unfilled)
        # cusp 2: C_0
        # cusp 3: C_1
        # cusp 4: L_-

        slope2 = slope.slope(s[0],s[1])+1
        slope3 = slope.slope(b[0],b[1]).reciprical() +1 

        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)



    else:
        slope2 = slope.slope(r[0],r[1])
        
        # this gives 1-1/(m+1) = m/(m+1) 
        slope1 = slope.slope(m[0],m[0]+1)
        slope3 = slope.slope(s[0],s[1])+1
        slope4 = slope.slope(b[0],b[1]).reciprical() +1 
        slope5 = slope.slope(0,0) # leave unfilled

        # Alternatively, one could load and compare this to figure1.lnk or figure1.tri
        Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


        M = snappy.Manifold(Misosig)

        M.dehn_fill(slope1.tuple(),1)
        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)
        M.dehn_fill(slope4.tuple(),4)
        #M.dehn_fill(slope5.tuple(),5)
 

    

    MF = M.filled_triangulation()
    verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC)
    #verifyResult = MF.verify_hyperbolicity(bits_prec=300)

    if not verifyResult[0]:
       verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+100)


    if not verifyResult[0]:
       verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
       

    if verifyResult[0]:
        K = MF.canonical_retriangulation(verified = True)    
    else:


        K = None
        bad_slope_list.append(cur_slope)


    print cur_slope
    verInfo = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
    #verInfo = MF.verify_hyperbolicity(bits_prec=500)
    if not verInfo[0]:
        MF.canonize()
        verInfo = MF.verify_hyperbolicity(False)
        print "MF.canonize()", MF.triangulation_isosig()

    print 'verify hyperbolicity:', verInfo
    if K == None:
        print " sym group not computed"
        print "check triangulation: ",MF.triangulation_isosig()
    else:
        isoList = K.isomorphisms_to(K)
        print isoList
        print "contains strong inv: ", 
        if contains_a_strong_inversion(isoList):
        
        
            non_asym_slope_list.append(cur_slope)
    print "***********************\n\n\n"



print "Symmetric slopes: "

for cur_slope in Z2FillingList:

    m, r, s, b = cur_slope
    
    
    # the triangulation link in figure 1 has the following cusps
    # cusp 0: K
    # cusp 1: J
    # cusp 2: R
    # cusp 3: C_0
    # cusp 4: C_1
    # cusp 5: L_+
    # cusp 6: L_-

    # However if m==-1
    # then we use a 5 component link obtained by 
    # erasing the J cusp
    # this makes the L_+ cusp cobound an annulus with the 
    # R cusp. Effectively this just allows the R cusp to 
    # go off to infinity as k goes off to infinity
    # 





    if m[0] == -1:


        # Alternatively, one could load figure10c.lnk in plink
        # or figure10c.tri into snappy
        M = snappy.Manifold('qvvLLLAAPQQkfjlhmkjnlmknpopopaaaagocagggaaaaco_cdbeabaCbbabbaBbBaBbBabBa')


        # the m filling has been handled and the R filling 
        # is now (r_p + k*r_q)/r_q where r = r_p/r_q. 
        
        # cusp 0: K
        # cusp 1: R (left unfilled)
        # cusp 2: C_0
        # cusp 3: C_1
        # cusp 4: L_-

        slope2 = slope.slope(s[0],s[1])+1
        slope3 = slope.slope(b[0],b[1]).reciprical() +1 

        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)



    else:
        slope2 = slope.slope(r[0],r[1])
        
        # this gives 1-1/(m+1) = m/(m+1) 
        slope1 = slope.slope(m[0],m[0]+1)
        slope3 = slope.slope(s[0],s[1])+1
        slope4 = slope.slope(b[0],b[1]).reciprical() +1 
        slope5 = slope.slope(0,0) # leave unfilled

        # Alternatively, one could load and compare this to figure1.lnk or figure1.tri
        Misosig = 'AvvLLLvLLAQQzAPQPQcgjlnnoptrqruuosvwxyvxxywzzzmaaooamtmaalllaanaaollewaan_afdgebcbaBbbBBcBbCbabBaaBbabBabaBbB'


        M = snappy.Manifold(Misosig)


        M.dehn_fill(slope1.tuple(),1)
        M.dehn_fill(slope2.tuple(),2)
        M.dehn_fill(slope3.tuple(),3)
        M.dehn_fill(slope4.tuple(),4)
        #M.dehn_fill(slope5.tuple(),5)
 




    MF = M.filled_triangulation()
    verifyResult = is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC+200)
    #verifyResult = MF.verify_hyperbolicity(200)
    if verifyResult[0]:
        K = MF.canonical_retriangulation(verified = True)    
    else:
        K = None

    print cur_slope
    print 'verify hyperbolicity:', is_verfied_hyperbolic(MF, cutoffTries = MAX_TRIES, prec = TEST_PREC)
    if K == None:
        print " sym group not computed"
        bad_slope_list.append(cur_slope)
        print "check triangulation: ",MF.triangulation_isosig()
    else:
        print K.isomorphisms_to(K) 
        print "contains strong inv: ", contains_a_strong_inversion(K.isomorphisms_to(K))
    print "***********************\n\n\n"

print "bad slopes: ", bad_slope_list
print " non asymmetric slopes", non_asym_slope_list

